Iterated chromatic localisation

We study a certain monoid of endofunctors of the stable homotopy category that includes localizations with respect to finite unions of Morava $K$-theories. We work in an axiomatic framework that can also be applied to analogous questions in equivariant stable homotopy theory. Our results should be helpful for the study of transchromatic phenomena, including the Chromatic Splitting Conjecture. The combinatorial parts of this work have been formalised in the Lean proof assistant.

==> anc/basic.lean <==
/-
Copyright (c) 2019 Neil Strickland. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Neil Strickland

This file effectively deals with the cartesian-closed category
of finite posets and the associated "strong homotopy category".
However, we have taken an ad hoc approach rather than using the
category theory library.
-/

import order.basic 
import data.equiv.basic
import data.fintype 
import logic.relation
import algebra.punit_instances
import sort_rank fin_extra

universes uP uQ uR uS

variables (P : Type uP) [partial_order P]
variables (Q : Type uQ) [partial_order Q]
variables (R : Type uR) [partial_order R]
variables (S : Type uS) [partial_order S]

namespace poset 

structure hom := 
(val : P → Q)
(property : monotone val)

instance : has_coe_to_fun (hom P Q) := {
 F := λ _, P → Q,
 coe := λ f, f.val
}

@[extensionality]
lemma hom_ext (f g : hom P Q) : 
  (∀ (p : P), f p = g p) → f = g :=
begin
  rcases f with ⟨f,hf⟩,
  rcases g with ⟨g,hg⟩,
  intro h,
  have h' : f = g := funext h,
  rcases h', refl,
end

def id : hom P P := ⟨_root_.id,monotone_id⟩

lemma id_val : (id P).val = _root_.id := rfl

variables {P Q R}

instance hom_order : partial_order (hom P Q) := {
 le := λ f g, ∀ p, (f p) ≤ (g p),
 le_refl := λ f p,le_refl (f p),
 le_antisymm := λ f g f_le_g g_le_f,
  begin ext p, exact le_antisymm (f_le_g p) (g_le_f p), end,
 le_trans := λ f g h f_le_g g_le_h p,
   le_trans (f_le_g p) (g_le_h p)
}

@[simp]
lemma id_eval (p : P) : (id P) p = p := rfl

variable (P)
def const (q : Q) : hom P Q := ⟨λ p,q, λ p₀ p₁ hp, le_refl q⟩

def terminal : hom P punit.{uP + 1} := const P punit.star
variable {P}

lemma eq_terminal (f : hom P punit.{uP + 1}) : f = terminal P := 
begin
  ext p, cases f p, cases terminal P p, refl
end

@[irreducible] 
def adjoint (f : hom P Q) (g : hom Q P) : Prop :=
  ∀ {p : P} {q : Q}, f p ≤ q ↔ p ≤ g q

def adjoint.iff {f : hom P Q} {g : hom Q P} (h : adjoint f g) : 
  ∀ {p : P} {q : Q}, f p ≤ q ↔ p ≤ g q := 
    by { intros p q, unfold adjoint at h, exact h }

def comp : (hom Q R) → (hom P Q) → (hom P R) := 
 λ g f, ⟨g.val ∘ f.val, monotone_comp f.property g.property⟩

lemma comp_val (g : hom Q R) (f : hom P Q) : 
 (comp g f).val = g.val ∘ f.val := rfl

lemma id_comp (f : hom P Q) : comp (id Q) f = f := by {ext, refl}
lemma comp_id (f : hom P Q) : comp f (id P) = f := by {ext, refl}
lemma comp_assoc (h : hom R S) (g : hom Q R) (f : hom P Q) : 
 comp (comp h g) f = comp h (comp g f) := by {ext, refl}

lemma const_comp (r : R) (f : hom P Q) :
 comp (const Q r) f = const P r := by {ext, refl}

lemma comp_const (g : hom Q R) (q : Q) :
 comp g (const P q) = const P (g q) := by {ext, refl}

lemma comp_mono₂ {g₀ g₁ : hom Q R} {f₀ f₁ : hom P Q} 
 (eg : g₀ ≤ g₁) (ef : f₀ ≤ f₁) : comp g₀ f₀ ≤ comp g₁ f₁ := 
 λ p, calc 
  g₀.val (f₀.val p) ≤ g₀.val (f₁.val p) : g₀.property (ef p)
  ... ≤ g₁.val (f₁.val p) : eg (f₁.val p)

@[simp]
lemma comp_eval (g : hom Q R) (f : hom P Q) (p : P) : 
 (comp g f) p = g (f p) := rfl

def comp' : (hom Q R) × (hom P Q) → (hom P R) := 
 λ ⟨g,f⟩, comp g f

lemma comp'_mono : monotone (@comp' P _ Q _ R _) := 
 λ ⟨g₀,f₀⟩ ⟨g₁,f₁⟩ ⟨eg,ef⟩, comp_mono₂ eg ef

def eval : (hom P Q) → P → Q := λ f p, f.val p

lemma eval_mono₂ {f₀ f₁ : hom P Q} {p₀ p₁ : P} 
 (ef : f₀ ≤ f₁) (ep : p₀ ≤ p₁) : eval f₀ p₀ ≤ eval f₁ p₁ := 
calc 
  f₀.val p₀ ≤ f₀.val p₁ : f₀.property ep
  ... ≤ f₁.val p₁ : ef p₁  

def eval' : (hom P Q) × P → Q := λ ⟨f,p⟩, eval f p

lemma eval'_mono : monotone (@eval' P _ Q _) := 
 λ ⟨f₀,p₀⟩ ⟨f₁,p₁⟩ ⟨ef,ep⟩, eval_mono₂ ef ep

def ins' : P → (hom Q (P × Q)) := 
 λ p, ⟨λ q,⟨p,q⟩, λ q₀ q₁ eq, ⟨le_refl p,eq⟩⟩ 

lemma ins_mono : monotone (@ins' P _ Q _) := 
 λ p₀ p₁ ep q, ⟨ep,le_refl q⟩

lemma adjoint.unit {f : hom P Q} {g : hom Q P} (h : adjoint f g) :
  id P ≤ comp g f := λ p, h.iff.mp (le_refl (f p))

lemma adjoint.counit {f : hom P Q} {g : hom Q P} (h : adjoint f g) :
  comp f g ≤ id Q := λ q, h.iff.mpr (le_refl (g q))

variable (P)
def π₀ : Type* := quot (has_le.le : P → P → Prop)
variable {P}

def component (p : P) : π₀ P := quot.mk _ p

def connected : P → P → Prop := λ p₀ p₁, component p₀ = component p₁ 

lemma π₀.sound {p₀ p₁ : P} (hp : p₀ ≤ p₁) : 
 component p₀ = component p₁ := quot.sound hp

lemma π₀.epi {X : Type*} (f₀ f₁ : π₀ P → X) 
 (h : ∀ p, f₀ (component p) = f₁ (component p)) : f₀ = f₁ := 
  by {apply funext, rintro ⟨p⟩, exact (h p),}

def π₀.lift {X : Type*} (f : P → X)
 (h : ∀ p₀ p₁ : P, p₀ ≤ p₁ → f p₀ = f p₁) : 
  (π₀ P) → X := @quot.lift P has_le.le X f h

lemma π₀.lift_beta {X : Type*} (f : P → X)
 (h : ∀ p₀ p₁ : P, p₀ ≤ p₁ → f p₀ = f p₁) (p : P) :
  π₀.lift f h (component p) = f p := 
   @quot.lift_beta P has_le.le X f h p 

def π₀.lift₂ {X : Type*} (f : P → Q → X)
 (h : ∀ p₀ p₁ q₀ q₁, p₀ ≤ p₁ → q₀ ≤ q₁ → f p₀ q₀ = f p₁ q₁) : 
  (π₀ P) → (π₀ Q) → X := 
begin
 let h1 := λ p q₀ q₁ hq, h p p q₀ q₁ (le_refl p) hq,
 let f1 : P → (π₀ Q) → X := λ p, π₀.lift (f p) (h1 p),
 let hf1 : ∀ p q, f1 p (component q) = f p q := λ p, π₀.lift_beta (f p) (h1 p),
 let h2 : ∀ p₀ p₁, p₀ ≤ p₁ → f1 p₀ = f1 p₁ := λ p₀ p₁ hp,
  begin
   apply π₀.epi,intro q,rw[hf1,hf1],
   exact h p₀ p₁ q q hp (le_refl q),
  end,
 exact π₀.lift f1 h2
end

lemma π₀.lift₂_beta {X : Type*} (f : P → Q → X)
 (h : ∀ p₀ p₁ q₀ q₁, p₀ ≤ p₁ → q₀ ≤ q₁ → f p₀ q₀ = f p₁ q₁)
  (p : P) (q : Q) : (π₀.lift₂ f h) (component p) (component q) = f p q := 
begin
 unfold π₀.lift₂,simp only [],rw[π₀.lift_beta,π₀.lift_beta],
end

lemma parity_induction (u : ℕ → Prop)
  (h_zero : u 0)
  (h_even : ∀ i, u (2 * i) → u (2 * i + 1))
  (h_odd  : ∀ i, u (2 * i + 1) → u (2 * i + 2)) : 
  ∀ i, u i
| 0 := h_zero 
| (i + 1) := 
begin
  have ih := parity_induction i,
  let k := i.div2, 
  have hi : cond i.bodd 1 0 + 2 * k = i := nat.bodd_add_div2 i,
  rcases i.bodd ; intro hk; rw[cond] at hk,
  { rw [zero_add] at hk,
    rw [← hk] at ih ⊢, 
    exact h_even k ih },
  { rw [add_comm] at hk,
    rw [← hk] at ih ⊢, 
    exact h_odd k ih }
end

lemma zigzag (u : ℕ → P) 
  (h_even : ∀ i, u (2 * i) ≤ u (2 * i + 1))
  (h_odd : ∀ i, u (2 * i + 2) ≤ u(2 * i + 1)) : 
   ∀ i, component (u i) = component (u 0) := 
parity_induction 
 (λ i, component (u i) = component (u 0))
 rfl 
 (λ i h, (π₀.sound (h_even i)).symm.trans h)
 (λ i h, (π₀.sound (h_odd i)).trans h)

variables (P Q)
def homₕ := π₀ (hom P Q)

def idₕ : homₕ P P := component (id P)

variables {P Q}

def compₕ : (homₕ Q R) → (homₕ P Q) → (homₕ P R) := 
 π₀.lift₂ (λ g f, component (comp g f)) (begin 
  intros g₀ g₁ f₀ f₁ hg hf,
  let hgf := comp_mono₂ hg hf,
  let hgf' := π₀.sound hgf,
  exact (π₀.sound (comp_mono₂ hg hf))
 end)

lemma compₕ_def (g : hom Q R) (f : hom P Q) : 
 compₕ (component g) (component f) = component (comp g f) := 
  by {simp[compₕ,π₀.lift₂_beta]}

lemma id_compₕ (f : homₕ P Q) : compₕ (idₕ Q) f = f := 
 begin 
  rcases f with f,
  change compₕ (component (id Q)) (component f) = component f,
  rw[compₕ_def,id_comp],
 end 

lemma comp_idₕ (f : homₕ P Q) : compₕ f (idₕ P) = f := 
 begin 
  rcases f with f,
  change compₕ (component f) (component (id P)) = component f,
  rw[compₕ_def,comp_id],
 end 

lemma comp_assocₕ (h : homₕ R S) (g : homₕ Q R) (f : homₕ P Q) : 
 compₕ (compₕ h g) f = compₕ h (compₕ g f) := 
 begin
  rcases h with h, rcases g with g, rcases f with f,
  change compₕ (compₕ (component h) (component g)) (component f) =
         compₕ (component h) (compₕ (component g) (component f)),
  repeat {rw[compₕ_def]},rw[comp_assoc],
 end

variables (P Q)
structure equivₕ :=
(to_fun : homₕ P Q)
(inv_fun : homₕ Q P)
(left_inv : compₕ inv_fun to_fun = idₕ P)
(right_inv : compₕ to_fun inv_fun = idₕ Q)

@[refl] def equivₕ.refl : equivₕ P P := 
{ to_fun := idₕ P, inv_fun := idₕ P,
  left_inv := comp_idₕ _,
  right_inv := comp_idₕ _ }

variables {P Q}

@[symm] def equivₕ.symm (e : equivₕ P Q) : equivₕ Q P := 
{ to_fun := e.inv_fun, inv_fun := e.to_fun, 
  left_inv := e.right_inv, right_inv := e.left_inv }

@[trans] def equivₕ.trans (e : equivₕ P Q) (f : equivₕ Q R) : (equivₕ P R) := 
{ to_fun  := compₕ f.to_fun e.to_fun,
  inv_fun := compₕ e.inv_fun f.inv_fun,
  left_inv := by
    rw [comp_assocₕ, ← comp_assocₕ _ f.inv_fun, f.left_inv,
        id_compₕ, e.left_inv],
  right_inv := by
    rw [comp_assocₕ, ← comp_assocₕ _ e.to_fun, e.right_inv,
        id_compₕ, f.right_inv] }

lemma adjoint.unitₕ {f : hom P Q} {g : hom Q P} (h : adjoint f g) : 
  compₕ (component g) (component f) = idₕ P := 
begin
  have : id P ≤ comp g f := by { apply adjoint.unit, assumption },
  exact (π₀.sound this).symm
end

lemma adjoint.counitₕ {f : hom P Q} {g : hom Q P} (h : adjoint f g) : 
  compₕ (component f) (component g) = idₕ Q := 
begin
  have : comp f g ≤ id Q := by { apply adjoint.counit, assumption },
  exact (π₀.sound this)
end

/-- LaTeX: rem-adjoint-strong -/
def equivₕ_of_adjoint {f : hom P Q} {g : hom Q P} (h : adjoint f g) : 
  equivₕ P Q :=
{ to_fun := component f, 
  inv_fun := component g,
  left_inv := adjoint.unitₕ h,
  right_inv := adjoint.counitₕ h }

variable (P)

/-- defn-strongly-contractible -/
def contractibleₕ := nonempty (equivₕ P punit.{uP + 1})

variable {P}

lemma contractibleₕ_of_smallest {m : P} (h : ∀ p, m ≤ p) : contractibleₕ P := 
begin
  have : adjoint (const punit.{uP + 1} m) (terminal P) :=
  begin
    unfold adjoint,
    rintro ⟨⟩ p,
    change m ≤ p ↔ punit.star ≤ punit.star,
    simp only [le_refl, h p],
  end,
  let hh := equivₕ_of_adjoint this,
  exact ⟨hh.symm⟩,
end

def π₀.map (f : hom P Q) : (π₀ P) → (π₀ Q) := 
 π₀.lift (λ p, component (f p)) (λ p₀ p₁ ep, quot.sound (f.property ep))

lemma π₀.map_def (f : hom P Q) (p : P) : π₀.map f (component p) = component (f p) := 
 by { simp [π₀.map, π₀.lift_beta] }

lemma π₀.map_congr {f₀ f₁ : hom P Q} (ef : f₀ ≤ f₁) : π₀.map f₀ = π₀.map f₁ := 
begin 
  apply π₀.epi,
  intro p,
  rw [π₀.map_def, π₀.map_def],
  exact π₀.sound (ef p)
end

variable (P)
lemma π₀.map_id : π₀.map (id P) = _root_.id := 
 by { apply π₀.epi, intro p, rw[π₀.map_def], refl }
variable {P}

lemma π₀.map_comp (g : hom Q R) (f : hom P Q) :
 π₀.map (comp g f) = (π₀.map g) ∘ (π₀.map f) := 
  by { apply π₀.epi, intro p, rw[π₀.map_def], refl }

def evalₕ : (homₕ P Q) → (π₀ P) → (π₀ Q) := 
 π₀.lift π₀.map (@π₀.map_congr _ _ _ _)

variables {P Q}

def comma (f : hom P Q) (q : Q) := { p : P // f p ≤ q }

instance comma_order (f : hom P Q) (q : Q) :
  partial_order (comma f q) := by { dsimp[comma], apply_instance }

def cocomma (f : hom P Q) (q : Q) := { p : P // q ≤ f p }

instance cocomma_order (f : hom P Q) (q : Q) :
  partial_order (cocomma f q) := by { dsimp[cocomma], apply_instance }

/-- Here we define predicates finalₕ and cofinalₕ.  
  If (finalₕ f) holds then f is homotopy cofinal, by 
  prop-cofinal.  The dual is also valid, but the converse 
  is not.  
-/

def finalₕ (f : hom P Q) : Prop := 
  ∀ q, contractibleₕ (cocomma f q)

def cofinalₕ (f : hom P Q) : Prop := 
  ∀ q, contractibleₕ (comma f q)


variable (P)

structure fin_ranking := 
(card : ℕ)
(rank : P ≃ fin card)
(rank_mono : monotone rank.to_fun)

section sort 

variable {P}
variable [decidable_rel (has_le.le : P → P → Prop)]

def is_semisorted (l : list P) : Prop := 
  l.pairwise (λ a b, ¬ b < a)

lemma mem_ordered_insert (x p : P) (l : list P) : 
  x ∈ (l.ordered_insert has_le.le p) ↔ x = p ∨ x ∈ l := 
begin
  rw [list.mem_of_perm (list.perm_ordered_insert _ _ _)],
  apply list.mem_cons_iff  
end

lemma insert_semisorted (p : P) (l : list P) (h : is_semisorted l) : 
  is_semisorted (l.ordered_insert has_le.le p) :=
begin
  induction h with q l hq hl ih,
  { apply list.pairwise_singleton },
  { dsimp [list.ordered_insert], 
    split_ifs with hpq, 
    { apply list.pairwise.cons, 
      { intros x x_in_ql,
        rcases (list.mem_cons_iff _ _ _).mp x_in_ql with ⟨⟨⟩⟩ | x_in_l,
        { exact not_lt_of_ge hpq },
        { intro x_lt_p, 
          exact hq x x_in_l (lt_of_lt_of_le x_lt_p hpq) } },
      { exact list.pairwise.cons hq hl } }, 
    { apply list.pairwise.cons,
      { intros x x_in_pl x_lt_q, 
        rw [mem_ordered_insert] at x_in_pl,
        rcases x_in_pl with ⟨⟨⟩⟩ | x_in_l,
        { exact hpq (le_of_lt x_lt_q) },
        { exact hq x x_in_l x_lt_q } },
      { exact ih } } }
end

lemma insertion_sort_semisorted (l : list P) : 
  is_semisorted (l.insertion_sort (has_le.le : P → P → Prop)) :=
begin
  induction l with p l ih,
  { apply list.pairwise.nil },
  { dsimp [list.insertion_sort],
    apply insert_semisorted,
    exact ih }
end

variable (P) 

lemma exists_fin_ranking [fintype P] : nonempty (fin_ranking P) := 
begin
  rcases fintype.exists_equiv_fin P with ⟨n,⟨f⟩⟩,
  let l := (fin.elems_list n).map f.symm,
  have l_nodup : l.nodup :=
    list.nodup_map f.symm.injective (fin.elems_list_nodup n),
  have l_univ : ∀ p, p ∈ l := λ p,
  begin 
    apply list.mem_map.mpr,
    exact ⟨f.to_fun p, ⟨fin.elems_list_complete (f.to_fun p),f.left_inv p⟩⟩
  end,
  have l_length : l.length = n := 
    (list.length_map f.symm (fin.elems_list n)).trans (fin.elems_list_length n),
  let ls := l.insertion_sort has_le.le,
  let ls_perm := list.perm_insertion_sort has_le.le l,
  have ls_sorted : is_semisorted ls := 
    insertion_sort_semisorted l,
  have ls_nodup : ls.nodup := 
    (list.perm_nodup ls_perm).mpr l_nodup,
  have ls_univ : ∀ p, p ∈ ls := λ p, 
    (list.mem_of_perm ls_perm).mpr (l_univ p),
  have ls_length : ls.length = n := (list.perm_length ls_perm).trans l_length,
  let inv_fun : (fin n) → P := 
    λ i, ls.nth_le i.val (@eq.subst ℕ (nat.lt i.val) _ _ ls_length.symm i.is_lt),
  let to_fun_aux : P → {i : fin n // inv_fun i = a} := 
  begin
    intro p,
    let i_val := ls.index_of p,
    let i_lt_l := list.index_of_lt_length.mpr (ls_univ p),
    let i_lt_n : i_val < n := @eq.subst ℕ (nat.lt i_val) _ _ ls_length i_lt_l,
    let i : fin n := ⟨i_val,i_lt_n⟩,
    have : inv_fun i = p := list.index_of_nth_le i_lt_l,
    exact ⟨i,this⟩ 
  end,
  let to_fun : P → (fin n) := λ p, (to_fun_aux p).val,
  let left_inv : ∀ p : P, inv_fun (to_fun p) = p := 
    λ p, (to_fun_aux p).property,
  let right_inv : ∀ i : (fin n), to_fun (inv_fun i) = i := 
  begin
   intro i,cases i,
   apply fin.eq_of_veq,
   let i_lt_l : i_val < ls.length := 
    @eq.subst ℕ (nat.lt i_val) _ _ ls_length.symm i_is_lt,
   exact list.nth_le_index_of ls_nodup i_val i_lt_l,
  end,
  let g : P ≃ (fin n) := ⟨to_fun,inv_fun,left_inv,right_inv⟩,
  have g_mono : monotone g.to_fun := λ p q hpq, 
  begin
    let i := g.to_fun p,
    let j := g.to_fun q,
    have hp : g.inv_fun i = p := g.left_inv p,
    have hq : g.inv_fun j = q := g.left_inv q,
    have hi : i.val < ls.length := by { rw [ls_length], exact i.is_lt },
    have hj : j.val < ls.length := by { rw [ls_length], exact j.is_lt },
    by_cases h : i ≤ j, { exact h },
    exfalso,
    replace h := lt_of_not_ge h,
    have hp' : ls.nth_le i.val hi = g.inv_fun i := rfl,
    have hq' : ls.nth_le j.val hj = g.inv_fun j := rfl,
    let h_ne  := list.pairwise_nth_iff.mp ls_nodup h hi,
    let h_ngt := list.pairwise_nth_iff.mp ls_sorted h hi,
    rw [hp', hq', hp, hq] at h_ne h_ngt,
    exact h_ngt (lt_of_le_of_ne hpq h_ne.symm),
  end,
  exact ⟨⟨n,g,g_mono⟩⟩
end

end sort 


end poset

==> anc/fin_extra.lean <==
/-
Copyright (c) 2019 Neil Strickland. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Neil Strickland

 Recall that (fin n) is the type of pairs ⟨i,h⟩, where i is a natural
 number and h is a proof that i < n.  In this file we prove some 
 additional facts about these types, which might perhaps be added 
 to the standard library at some point. 
-/

import data.list data.fintype

namespace fin
open fin finset

def pred_alt {n : ℕ} {i : ℕ} (h : i.succ < n.succ) : fin n :=
 ⟨i,nat.lt_of_succ_lt_succ h⟩

/- The successor function (fin n) → (fin (n + 1)) is injective -/
lemma succ_inj : ∀ {n : ℕ} (i j : fin n) (h : i.succ = j.succ), i = j 
| n ⟨i_val,_⟩ ⟨j_val,_⟩ h := 
   begin
    let h0 := @congr_arg (fin n.succ) ℕ _ _ (@fin.val n.succ) h,
    dsimp[fin.succ] at h0,
    apply fin.eq_of_veq,
    exact nat.succ_inj h0,
   end

/- Zero is not a successor -/
lemma zero_ne_succ : ∀ {n : ℕ} {i : fin n}, (0 : fin n.succ) ≠ i.succ
| n ⟨i_val,_⟩ := λ e, nat.no_confusion (congr_arg fin.val e)

/- Zero is less than any successor -/
lemma zero_lt_succ : ∀ {n : ℕ} {i : fin n}, (0 : fin n.succ) < i.succ
| n ⟨i_val,_⟩ := nat.zero_lt_succ i_val

/- The successor map preserves order -/
lemma succ_le_succ {n : ℕ} {i j : fin n} (h : i ≤ j) : i.succ ≤ j.succ := 
 by {cases i,cases j,dsimp[has_le.le,fin.le],apply nat.succ_le_succ h,}

/- The successor map preserves strict order -/
lemma succ_lt_succ {n : ℕ} {i j : fin n} (h : i < j) : i.succ < j.succ := 
 by {cases i,cases j,dsimp[has_lt.lt,fin.lt],apply nat.succ_lt_succ h,}

/- The successor map reflects order -/
lemma le_of_succ_le_succ {n : ℕ} {i j : fin n} (h : i.succ ≤ j.succ) : i ≤ j := 
 by {cases i,cases j,dsimp[has_le.le,fin.le],apply nat.le_of_succ_le_succ h,}

/- The successor map reflects strict order -/
lemma lt_of_succ_lt_succ {n : ℕ} {i j : fin n} (h : i.succ < j.succ) : i < j := 
 by {cases i,cases j,dsimp[has_lt.lt,fin.lt],apply nat.lt_of_succ_lt_succ h,}

/- Nothing is less than zero -/
lemma not_lt_zero {n : ℕ} (i : fin n.succ) : ¬ i < 0 := 
 by {cases i,dsimp[has_lt.lt,fin.lt],exact nat.not_lt_zero i_val,}

/- This function produces a list of all the elements of (fin n) -/
def elems_list : ∀ (n : ℕ), list (fin n)
| 0 := @list.nil _
| (n + 1) := list.cons 0 ((elems_list n).map fin.succ)

/-The number of elements of (fin n) is n -/
lemma elems_list_length : ∀ (n : ℕ), (elems_list n).length = n 
| 0 := rfl
| (n + 1) := congr_arg nat.succ
             ((list.length_map fin.succ (elems_list n)).trans
              (elems_list_length n))

/- The list of elements has no duplicates -/
def elems_list_nodup : ∀ (n : ℕ), list.nodup (elems_list n)
| 0 := @list.pairwise.nil _ ne
| (n + 1) := begin
  let old_list := (elems_list n).map fin.succ,
  have old_nodup : list.nodup old_list :=
   list.nodup_map fin.succ_inj (elems_list_nodup n),
  have not_mem_old : ∀ k ∈ old_list, (0 : fin n.succ) ≠ k := 
  begin
   intros k k_in_old zero_eq_k,
   let h1 := (list.mem_map.mp k_in_old),
   exact exists.elim h1 (λ k0 h2,zero_ne_succ (zero_eq_k.trans h2.right.symm)),
  end,
  exact list.pairwise.cons (not_mem_old) (old_nodup)
 end

/- Every element occurs in our list of elements -/
def elems_list_complete {n : ℕ} (k : fin n) : k ∈ (elems_list n) :=
begin
 induction n with n0 ih,
 {exact fin.elim0 k,},
 {dsimp[elems_list],
  rw[list.mem_cons_eq],
  cases k,
  cases k_val with k0_val,
  {left,apply fin.eq_of_veq,refl,},
  {have k0_is_lt : k0_val < n0 := nat.lt_of_succ_lt_succ k_is_lt,
   let k0 : fin n0 := ⟨k0_val,k0_is_lt⟩,
   have h0 : k0.succ = ⟨k0_val.succ,k_is_lt⟩ := 
   by {apply fin.eq_of_veq,refl,},
   right,
   apply list.mem_map.mpr,
   existsi k0,
   exact ⟨ih k0,h0⟩,
  }
 }
end

/- Convert our list of elements to a set -/
def elems_finset (n : ℕ) : finset (fin n) :=
{ val := elems_list n,
  nodup := elems_list_nodup n
}

/- Every element is in our set of elements -/
def elems_finset_complete {n : ℕ} (k : fin n) : k ∈ (elems_finset n) :=
 elems_list_complete k

/- 
 This function returns the least element of (fin n) satisfying a given 
 predicate p.  For this to work, we need a decision procedure for p
 (given as an implicit typeclass argument) and also a proof that at 
 least one element of (fin n) satisfies p.  Moreover, we return the
 least element k packaged together with proofs of its properties.
 Thus, if this function returns x, then x.val is the relevant value
 of k, and x.property.left is a proof of (p k), and x.property.right
 is a proof that k is minimal with respect to this.
-/
def least_element {n : ℕ} (p : fin n → Prop) [d : decidable_pred p] (e : ∃ k, p k) :
 {k : fin n // p k ∧ ∀ j, p j → k ≤ j} :=
begin
 tactic.unfreeze_local_instances,
 induction n with n0 ih,
 {exfalso, cases e with i _,exact fin.elim0 i,},
 {
   by_cases pz : (p 0),
    {exact ⟨0, pz, λ j _,fin.zero_le j⟩}, 
    {let p0 : fin n0 → Prop := λ k0, p k0.succ,
     let d0 : decidable_pred p0 := λ k0, d k0.succ,
     have e0 : ∃ k0, p0 k0 :=
      begin
       rcases e with ⟨⟨k_val,k_is_lt⟩,p_k⟩,
       rcases k_val with _ | k0_val,
        {contradiction},
        {have k0_is_lt : k0_val < n0 := nat.lt_of_succ_lt_succ k_is_lt,
         let k0 : fin n0 := ⟨k0_val,k0_is_lt⟩,
         existsi k0,assumption
        }  
      end,
     rcases (@ih p0 d0 e0) with ⟨k0,p0_k0,k0_min⟩,
     let k := fin.succ k0,
     have p_k : p k := p0_k0, 
     have k_min : ∀ j, p j → k ≤ j := 
     begin
      intro j,
      cases j,rcases j_val with _ | j0_val;
       simp[has_le.le,fin.le],
      {intro pz0, exact false.elim (pz pz0),},
      {have j0_is_lt : j0_val < n0 := nat.lt_of_succ_lt_succ j_is_lt,
       let j0 : fin n0 := ⟨j0_val,j0_is_lt⟩,
       intro p0_j0,
       exact nat.succ_le_succ (k0_min j0 p0_j0),
       }
     end,
     exact ⟨k,p_k,k_min⟩ 
    }
 }
end

/-
 This is essentially the same as the previous function, but formulated
 in terms of a finite subset of (fin n) rather than a predicate.
-/
def finset_least_element {n : ℕ} (s : finset (fin n)) (e : s ≠ ∅ ) : 
 {k : fin n // k ∈ s ∧ ∀ j, j ∈ s → k ≤ j} :=
  least_element (λ k,k ∈ s) (exists_mem_of_ne_empty e)

/-
 We now have a similar function for finding the largest element of 
 a finite subset of (fin n).  For technical reasons we have found it
 more convenient to do this directly with finite sets rather than 
 predicates.
-/
def finset_largest_element {n : ℕ} (s : finset (fin n)) (e : s ≠ ∅) :
 {k : fin n // k ∈ s ∧ ∀ j, j ∈ s → j ≤ k} :=
begin
 tactic.unfreeze_local_instances,
 induction n with n0 ih,
 {exfalso,
  cases (exists_mem_of_ne_empty e) with i _,
  exact fin.elim0 i,},
 {let s0 := univ.filter (λ i0 : fin n0, i0.succ ∈ s),
  by_cases e0 : s0 ≠ ∅,
  {rcases (ih s0 e0) with ⟨⟨k0_val,k0_is_lt⟩,⟨k0_in_s0,k0_max⟩⟩,
   let k0 : fin n0 := ⟨k0_val,k0_is_lt⟩,
   let k := k0.succ,
   let k_in_s : k ∈ s := (mem_filter.mp k0_in_s0).right,
   let k_max : ∀ j, j ∈ s → j ≤ k := begin
    intros j j_in_s,
    cases j, cases j_val with j0_val,
    {exact fin.zero_le k,},
    {have j0_is_lt : j0_val < n0 := nat.lt_of_succ_lt_succ j_is_lt,
     let j0 : fin n0 := ⟨j0_val,j0_is_lt⟩,
     have j0_in_s0 : j0 ∈ s0 := mem_filter.mpr ⟨mem_univ j0,j_in_s⟩,
     dsimp[has_le.le,fin.le,k,fin.succ],
     exact nat.succ_le_succ (k0_max j0 j0_in_s0),
    }
   end,
   exact ⟨k,⟨k_in_s,k_max⟩⟩,
  },{
   let z : fin n0.succ := 0,
   have zero_in_s : z ∈ s := begin 
    let h : ∀ k, k ∈ s → z ∈ s := begin
     intro k,cases k,cases k_val with k0_val,
     {intro z_in_s,exact z_in_s,},
     {intro k_in_s,exfalso,
      have k0_is_lt : k0_val < n0 := nat.lt_of_succ_lt_succ k_is_lt,
      let k0 : fin n0 := ⟨k0_val,k0_is_lt⟩,
      exact e0 (ne_empty_of_mem (mem_filter.mpr ⟨mem_univ k0,k_in_s⟩)),
     }
    end,
    exact exists.elim (exists_mem_of_ne_empty e) h,
   end,
   have zero_max : ∀ j, j ∈ s → j ≤ z := 
   begin
    intros j j_in_s,
    cases j, cases j_val with j0_val,
    {exact fin.zero_le z},
    {exfalso,
     have j0_is_lt : j0_val < n0 := nat.lt_of_succ_lt_succ j_is_lt,
     let j0 : fin n0 := ⟨j0_val,j0_is_lt⟩,
     have j0_in_s0 : j0 ∈ s0 := mem_filter.mpr ⟨mem_univ j0,j_in_s⟩,
     exact e0 (ne_empty_of_mem j0_in_s0), 
    }
   end,
   exact ⟨z,zero_in_s,zero_max⟩,
  }
 }
end

end fin



==> anc/itloc.lean <==
/-
Copyright (c) 2019 Neil Strickland. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Neil Strickland

This file formalises part of the paper "Iterated chromatic 
localization" by Nicola Bellumat and Neil Strickland.  We have 
formalised all of the combinatorial content (including the 
results in the combinatorial homotopy theory of finite 
posets).  We have not formalised any of the theory of derivators.
-/

import data.list.basic
import data.fin
import data.fintype
import order.bounded_lattice
import algebra.big_operators
import fin_extra basic upper

import tactic.squeeze

open poset

namespace itloc

lemma two_pos' : 2 > 0 := dec_trivial

/-- `𝕀 n` is the set {0,1,...,n-1} -/
variable (n : ℕ)

def 𝕀 := fin n

namespace 𝕀 

/-- The type `𝕀 n` is finite, with decidable equality, and there
  is an obvious way of printing a string representation of any
  element.  The lines below use the `apply_instance` tactic to
  deal with these things. 
-/
instance : fintype (𝕀 n)      := by { dsimp [𝕀], apply_instance }
instance : decidable_eq (𝕀 n) := by { dsimp [𝕀], apply_instance }
instance : has_repr (𝕀 n)     := by { dsimp [𝕀], apply_instance }

instance : decidable_linear_order (𝕀 n) := 
  (@fin.decidable_linear_order n).

end 𝕀 

/--
 `ℙ n` is the poset of subsets of `𝕀 n`, ordered by inclusion

 LaTeX: defn-P
-/

def ℙ := finset (𝕀 n)

namespace ℙ 

/-- The type `ℙ n` is finite, with decidable equality, and 
  an obvious string representation.  Additionally, there 
  is a membership relation between `𝕀 n` and `ℙ n`, for which
  we have a `has_mem` instance.
-/

instance : fintype (ℙ n)       := by { dsimp [ℙ] , apply_instance }
instance : decidable_eq (ℙ n)  := by { dsimp [ℙ] , apply_instance }
instance : has_mem (𝕀 n) (ℙ n) := by { dsimp [𝕀,ℙ], apply_instance }
instance : has_repr (ℙ n)      := by { dsimp [ℙ] , apply_instance }

/-- The `apply_instance` tactic also knows enough to give
  `ℙ n` a structure as a distributive lattice.  However, 
  the library does not contain any general rule showing that
  `ℙ n` has a top and bottom element, so we prove that 
  explicitly.
-/

instance dl : lattice.distrib_lattice (ℙ n) := 
by { dsimp [ℙ], apply_instance }

instance : lattice.bounded_distrib_lattice (ℙ n) := {
  bot := finset.empty,
  top := finset.univ,
  le_top := λ (A : finset (𝕀 n)),
   begin change A ⊆ finset.univ,intros i _,exact finset.mem_univ i end,
  bot_le := λ (A : finset (𝕀 n)),
   begin change finset.empty ⊆ A,intros i h,
    exact (finset.not_mem_empty i h).elim end,
  .. (ℙ.dl n)
}

/-- From the lattice structure we can obtain a partial order.
  It is not normally necessary to mention that fact explicitly,
  but we do so here to avoid some subtle technical issues later.
-/

instance po : partial_order (ℙ n) := by apply_instance

/-- The only element of `ℙ 0` is the empty set. -/
lemma mem_zero (A : ℙ 0) : A = ⊥ := 
by {ext a, exact fin.elim0 a}

/-- The order relation on `ℙ n` is decidable -/
instance decidable_le : decidable_rel (λ (A B : ℙ n), A ≤ B) := 
 λ (A B : finset (𝕀 n)), by { change decidable (A ⊆ B), apply_instance, }

variable {n} 

/-- The bottom element is the empty set, so nothing is a member. -/
lemma not_mem_bot (i : 𝕀 n) : ¬ (i ∈ (⊥ : ℙ n)) := finset.not_mem_empty i

/-- The top element is the full set `ℙ n`, so everything is a member. -/
lemma mem_top     (i : 𝕀 n) :   (i ∈ (⊤ : ℙ n)) := finset.mem_univ i

/-- The membership rule for a union (= sup in the lattice) -/
lemma mem_sup {A B : ℙ n} {i : 𝕀 n} : 
 i ∈ A ⊔ B ↔ (i ∈ A) ∨ (i ∈ B) := finset.mem_union

/-- The membership rule for an intersection (= inf in the lattice) -/
lemma mem_inf {A B : ℙ n} {i : 𝕀 n} : 
 i ∈ A ⊓ B ↔ (i ∈ A) ∧ (i ∈ B) := finset.mem_inter

/-- `A.filter_lt i` is Lean notation for `{a ∈ A : a < i}` -/
def filter_lt (i : ℕ) (A : ℙ n) := A.filter (λ a, a.val < i)

/-- `A.filter_ge i` is Lean notation for `{a ∈ A : a ≥ i}` -/
def filter_ge (i : ℕ) (A : ℙ n) := A.filter (λ a, a.val ≥ i)

/-- Membership rule for these sets. -/
lemma mem_filter_lt {i : ℕ} {A : ℙ n} {a : 𝕀 n} : 
 a ∈ (A.filter_lt i) ↔ a ∈ A ∧ a.val < i := finset.mem_filter 

lemma mem_filter_ge {i : ℕ} {A : ℙ n} {a : 𝕀 n} : 
 a ∈ (A.filter_ge i) ↔ a ∈ A ∧ a.val ≥ i := finset.mem_filter 

lemma filter_lt_is_le (i : ℕ) (A : ℙ n) : 
  A.filter_lt i ≤ A := λ a ha, (mem_filter_lt.mp ha).left

lemma filter_ge_is_le (i : ℕ) (A : ℙ n) : 
  A.filter_ge i ≤ A := λ a ha, (mem_filter_ge.mp ha).left

lemma filter_sup {i j : ℕ} (h : i ≥ j) (A : ℙ n) : 
  A.filter_lt i ⊔ A.filter_ge j = A := 
begin
  ext a,
  rw [mem_sup, mem_filter_lt, mem_filter_ge, ← and_or_distrib_left],
  have : a.val < i ∨ a.val ≥ j := 
  begin
    rcases lt_or_ge a.val i with h_lt | h_ge,
    exact or.inl h_lt, exact or.inr (le_trans h h_ge) 
  end,
  rw [eq_true_intro this, and_true],
end

lemma filter_lt_zero (A : ℙ n) : A.filter_lt 0 = ⊥ := 
 by { ext a,
      rw[ℙ.mem_filter_lt],
      have : ¬ (a ∈ ⊥) := finset.not_mem_empty a,
      simp only [nat.not_lt_zero,this,iff_self,and_false]}

lemma filter_ge_zero (A : ℙ n) : A.filter_ge 0 = A := 
 by { ext a,
      rw[ℙ.mem_filter_ge],
      have : a.val ≥ 0 := nat.zero_le a.val,
      simp only [this,iff_self,and_true]}

lemma filter_lt_last {i : ℕ} (hi : i ≥ n) (A : ℙ n) : 
 A.filter_lt i = A := 
begin
  ext a,
  rw[ℙ.mem_filter_lt],
  simp only [lt_of_lt_of_le a.is_lt hi, iff_self, and_true]
end

lemma filter_ge_last {i : ℕ} (hi : i ≥ n) (A : ℙ n) : 
 A.filter_ge i = ⊥ := 
begin
  ext a,
  rw[ℙ.mem_filter_ge],
  have h₀ : ¬ (a ∈ ⊥) := finset.not_mem_empty a,
  have h₁ : ¬ (a.val ≥ i) := 
    not_le_of_gt (lt_of_lt_of_le a.is_lt hi),
  simp only [h₀, h₁, iff_self, and_false]
end

/-
 For subsets `A,B ⊆ 𝕀 n`, the notation `A ∟ B` means that every 
 element of `A` is less than or equal to every element of `B` 

 LaTeX: defn-P
-/

def angle : (ℙ n) → (ℙ n) → Prop := 
 λ A B, ∀ {{i j : 𝕀 n}}, i ∈ A → j ∈ B → i ≤ j

reserve infix ` ∟ `:50
notation A ∟ B := angle A B

/-- The angle relation is decidable -/
instance : ∀ (A B : ℙ n), decidable (angle A B) := 
by { dsimp [angle], apply_instance }

lemma bot_angle (B : ℙ n) : ⊥ ∟ B := 
λ i j i_in_A j_in_B, (finset.not_mem_empty i i_in_A).elim

lemma angle_bot (A : ℙ n) : A ∟ ⊥ := 
λ i j i_in_A j_in_B, (finset.not_mem_empty j j_in_B).elim

lemma sup_angle (A B C : ℙ n) : A ⊔ B ∟ C ↔ (A ∟ C) ∧ (B ∟ C) := 
begin
  split,
  { rintro hAB, split,
    exact λ i k i_in_A k_in_C,
          hAB (finset.subset_union_left A B i_in_A) k_in_C,
    exact λ j k j_in_B k_in_C,
          hAB (finset.subset_union_right A B j_in_B) k_in_C },
  { rintro ⟨hA,hB⟩ i k i_in_AB k_in_C,
    rcases finset.mem_union.mp i_in_AB with i_in_A | i_in_B,
    exact hA i_in_A k_in_C,
    exact hB i_in_B k_in_C }
end

lemma angle_sup (A B C : ℙ n) : A ∟ B ⊔ C ↔ (A ∟ B) ∧ (A ∟ C) := 
begin
  split,
  { rintro hBC, split,
    exact λ i j i_in_A j_in_B,
          hBC i_in_A (finset.subset_union_left  B C j_in_B),
    exact λ i k i_in_A k_in_C,
          hBC i_in_A (finset.subset_union_right B C k_in_C) },
  { rintro ⟨hB,hC⟩ i j i_in_A j_in_BC,
    rcases finset.mem_union.mp j_in_BC with j_in_B | j_in_C,
    exact hB i_in_A j_in_B,
    exact hC i_in_A j_in_C }
end

lemma filter_angle {i j : ℕ} (h : i ≤ j + 1) (A : ℙ n) : 
  (A.filter_lt i) ∟ (A.filter_ge j) := 
begin
  intros a b ha hb,
  replace ha : a.val + 1 ≤ i := (mem_filter_lt.mp ha).right,
  replace hb := nat.succ_le_succ (mem_filter_ge.mp hb).right, 
  exact nat.le_of_succ_le_succ (le_trans (le_trans ha h) hb)
end

lemma angle_mono {A₀ A₁ B₀ B₁ : ℙ n} 
  (hA : A₀ ≤ A₁) (hB : B₀ ≤ B₁) (h : A₁ ∟ B₁) : A₀ ∟ B₀ := 
λ x y hx hy, h (hA hx) (hB hy)

lemma split_angle {A B : ℙ n} (k : 𝕀 n) 
 (hA : ∀ i, i ∈ A → i ≤ k) (hB : ∀ j, j ∈ B → k ≤ j) : A ∟ B := 
  λ i j i_in_A j_in_B, le_trans (hA i i_in_A) (hB j j_in_B)

lemma angle_iff {A B : ℙ n} : 
 A ∟ B ↔ n = 0 ∨ 
          ∃ (k : 𝕀 n), (∀ {i}, (i ∈ A) → i ≤ k) ∧ (∀ {i}, i ∈ B → k ≤ i) := 
begin
 cases n with n,
 { rw[A.mem_zero, B.mem_zero], simp [bot_angle] },
 split,
 { intro h_angle, right,
   let z : 𝕀 n.succ := ⟨0,nat.zero_lt_succ n⟩,
   let A0 : finset (𝕀 n.succ) := insert z A,
   rcases fin.finset_largest_element A0 
    (finset.ne_empty_of_mem (finset.mem_insert_self z A))
      with ⟨k, k_in_A0, k_largest⟩,
   use k,
   split,
   { intros a a_in_A, 
     exact k_largest a (finset.mem_insert_of_mem a_in_A) },
   { intros b b_in_B,
     rcases (finset.mem_insert.mp k_in_A0) with k_eq_z | k_in_A,
     { rw [k_eq_z], exact nat.zero_le b.val },
     { exact h_angle k_in_A b_in_B } } },
 { rintro (⟨⟨⟩⟩ | ⟨k,hA,hB⟩) a b a_in_A b_in_B,
   exact le_trans (hA a_in_A) (hB b_in_B) }
end

lemma not_angle_iff {A B : ℙ n} : 
 ¬ (A ∟ B) ↔ (∃ (a ∈ A) (b ∈ B), a > b) := 
begin
  dsimp[angle],
  rw [not_forall],
  apply exists_congr, intro a,
  rw [not_forall],
  split; intro h,
  { rcases h with ⟨b,hb⟩,
    rw[not_imp, not_imp, ← lt_iff_not_ge] at hb,
    exact ⟨hb.1,b,hb.2.1,hb.2.2⟩ },
  { rcases h with ⟨ha,b,hb,h_lt⟩,
    change b < a at h_lt,
    use b,
    simp [ha, hb, h_lt] }
end

lemma angle_iff' {A B : ℙ n} : 
 A ∟ B ↔ (A = ⊥ ∧ B = ⊥) ∨ 
          ∃ (k : 𝕀 n), (∀ i, (i ∈ A) → i ≤ k) ∧ (∀ i, i ∈ B → k ≤ i) := 
begin
 split,
 {intro h,
  by_cases hA : A = ⊥,
  {by_cases hB : B = ⊥,
   {left, exact ⟨hA,hB⟩},
   {rcases (fin.finset_least_element B hB) with ⟨k,⟨k_in_B,k_least⟩⟩,
    right,use k,split,
    {intros i i_in_A,exact h i_in_A k_in_B,},
    {exact k_least,}
   },
  },{
   rcases (fin.finset_largest_element A hA) with ⟨k,⟨k_in_A,k_largest⟩⟩,
   right,use k,split,
   {exact k_largest},
   {intros j j_in_B,exact h k_in_A j_in_B,}
  }
 },
 {rintro (⟨A_empty,B_empty⟩ | ⟨k,⟨hA,hB⟩⟩),
  {rw[A_empty],exact bot_angle B},
  {exact split_angle k hA hB,}
 }
end

end ℙ 

/-
 We define `ℚ n` to be the poset of upwards-closed subsets of 
 `ℙ n`, ordered by reverse inclusion.  

 LaTeX: defn-Q
-/

variable (n)
def ℚ := poset.upper (ℙ n)

namespace ℚ 

instance : lattice.bounded_distrib_lattice (ℚ n) := 
@upper.bdl (ℙ n) _ _ _ _

instance : partial_order (ℚ n) := by apply_instance 

instance : fintype  (ℚ n) := upper.fintype (ℙ n)
instance : has_repr (ℚ n) := upper.has_repr (ℙ n)

instance ℙ_mem_ℚ : has_mem (ℙ n) (ℚ n) := 
by { unfold ℚ, apply_instance }

instance decidable_mem (A : ℙ n) (U : ℚ n) : decidable (A ∈ U) := 
by { change decidable (A ∈ U.val), apply_instance }

variable {n}

/-- LaTeX: defn-Q -/
def u : poset.hom (ℙ n) (ℚ n) := upper.u

lemma mem_u {T : ℙ n} {A : ℙ n} : A ∈ @u n T ↔ T ≤ A := 
begin
  change A ∈ finset.filter _ _ ↔ T ≤ A,
  simp [finset.mem_filter, finset.mem_univ]
end

/-- LaTeX: defn-Q -/
def v (T : ℙ n) : (ℚ n) := 
⟨ finset.univ.filter (λ A, ∃ i, i ∈ A ∧ i ∈ T), 
  begin 
    rintro A B A_le_B h,
    rw [finset.mem_filter] at *,
    rcases h with ⟨A_in_univ,i,i_in_A,i_in_T⟩,
    exact ⟨finset.mem_univ B,⟨i,⟨A_le_B i_in_A,i_in_T⟩⟩⟩
  end ⟩ 

lemma mem_v {T : ℙ n} {A : ℙ n} : A ∈ v T ↔ ∃ i, i ∈ A ∧ i ∈ T := 
begin
  change (A ∈ finset.filter _ _) ↔ _,
  rw [finset.mem_filter],
  simp [finset.mem_univ A]
end

lemma v_mono {T₀ T₁ : ℙ n} (h : T₀ ≤ T₁) : v T₀ ≥ v T₁ := 
begin
  intros A h₀,
  rcases finset.mem_filter.mp h₀ with ⟨A_in_univ,⟨i,i_in_A,i_in_T₀⟩⟩,
  exact finset.mem_filter.mpr ⟨A_in_univ,⟨i,i_in_A,h i_in_T₀⟩⟩
end

/-
 We make `ℚ n` into a monoid as follows: `U * V` is the set of all
 sets of the form `A ∪ B`, where `A ∈ U` and `B ∈ V` and `A ∟ B`.
 The monoid structure is compatible with the partial order, and this
 allows us to regard `ℚ n` as a monoidal category (in which all
 hom sets have size at most one).  

 LaTeX: lem-mu
-/

def mul0 (U V : finset (ℙ n)) : finset (ℙ n) := 
 U.bind (λ A, (V.filter (λ B,A ∟ B)).image (λ B, A ⊔ B))

lemma mem_mul0 (U V : finset (ℙ n)) (C : ℙ n) : 
 (C ∈ (mul0 U V)) ↔ ∃ A B, A ∈ U ∧ B ∈ V ∧ (A ∟ B) ∧ (A ⊔ B = C) := 
begin
 split,
 {intro hC,
  rcases finset.mem_bind.mp hC with ⟨A,⟨A_in_U,C_in_image⟩⟩,
  rcases finset.mem_image.mp C_in_image with ⟨B,⟨B_in_filter,e⟩⟩,
  rcases finset.mem_filter.mp B_in_filter with ⟨B_in_V,A_angle_B⟩,
  use A, use B,
  exact ⟨A_in_U,B_in_V,A_angle_B,e⟩,
 },{
  rintro ⟨A,B,A_in_U,B_in_V,A_angle_B,e⟩,
  apply finset.mem_bind.mpr,use A,use A_in_U,
  apply finset.mem_image.mpr,use B,
  have B_in_filter : B ∈ V.val.filter _ := 
   finset.mem_filter.mpr ⟨B_in_V,A_angle_B⟩,
  use B_in_filter,
  exact e,
 }
end

lemma bot_mul0 (V : finset (ℙ n)) (hV : is_upper V) : mul0 finset.univ V = V := 
begin 
 ext C,
 rw[mem_mul0 finset.univ V C],
 split,
 {rintro ⟨A,B,hA,hB,hAB,hC⟩,
  have B_le_C : B ≤ C := hC ▸ (@lattice.le_sup_right _ _ A B),
  exact hV B C B_le_C hB,
 },{
  intro C_in_V,
  have A_in_U : (⊥ : ℙ n) ∈ finset.univ := @finset.mem_univ (ℙ n) _ ⊥,
  use ⊥,use C,
  exact ⟨A_in_U,C_in_V,C.bot_angle,lattice.bot_sup_eq⟩, 
 }
end

lemma mul0_bot (U : finset (ℙ n)) (hU : is_upper U) : mul0 U finset.univ = U := 
begin
 ext C,
 rw[mem_mul0 U finset.univ C],
 split,
 {rintro ⟨A,B,hA,hB,hAB,hC⟩,
  have A_le_C : A ≤ C := hC ▸ (@lattice.le_sup_left _ _ A B),
  exact hU A C A_le_C hA,
 },{
  intro C_in_U,
  have B_in_V : (⊥ : ℙ n) ∈ (⊥ : ℚ n) := @finset.mem_univ (ℙ n) _ ⊥,
  use C,use ⊥,
  exact ⟨C_in_U,B_in_V,C.angle_bot,lattice.sup_bot_eq⟩, 
 } 
end

lemma is_upper_mul0 (U V : finset (ℙ n)) 
 (hU : is_upper U) (hV : is_upper V) : is_upper (mul0 U V) := 
begin
 intros C C' C_le_C' C_in_mul,
 rcases (mem_mul0 U V C).mp C_in_mul with ⟨A,B,A_in_U,B_in_V,A_angle_B,e⟩,
 apply (mem_mul0 U V C').mpr,
 rcases (ℙ.angle_iff.mp A_angle_B) with ⟨⟨⟩⟩ | ⟨k,⟨hA,hB⟩⟩,
 { rw[C.mem_zero] at *, rw[C'.mem_zero] at *,
   use A, use B,
   exact ⟨A_in_U, B_in_V, A_angle_B, e⟩ },
 { let A' := C'.filter (λ i, i ≤ k),
   let B' := C'.filter (λ j, k ≤ j),
   have A'_angle_B' : A' ∟ B' := λ i j i_in_A' j_in_B', 
    le_trans (finset.mem_filter.mp i_in_A').right (finset.mem_filter.mp j_in_B').right,
   have A_le_C : A ≤ C := e ▸ (@lattice.le_sup_left _ _ A B),
   have B_le_C : B ≤ C := e ▸ (@lattice.le_sup_right _ _ A B),
   have A_le_A' : A ≤ A' := λ i i_in_A, 
    finset.mem_filter.mpr ⟨(le_trans A_le_C C_le_C') i_in_A,hA i_in_A⟩,
   have B_le_B' : B ≤ B' := λ j j_in_B, 
    finset.mem_filter.mpr ⟨(le_trans B_le_C C_le_C') j_in_B,hB j_in_B⟩,
   have A'_in_U : A' ∈ U.val := hU A A' A_le_A' A_in_U,
   have B'_in_V : B' ∈ V.val := hV B B' B_le_B' B_in_V,
   have eC' : C' = A' ⊔ B' := 
   begin
    ext i,split,
    { intro i_in_C',
      by_cases h : i ≤ k,
      { exact finset.mem_union_left  B' (finset.mem_filter.mpr ⟨i_in_C',h⟩)},
      { replace h := le_of_lt (lt_of_not_ge h),
        exact finset.mem_union_right A' (finset.mem_filter.mpr ⟨i_in_C',h⟩) } },
    { intro i_in_union,
      rcases finset.mem_union.mp i_in_union with i_in_A' | i_in_B',
      { exact (finset.mem_filter.mp i_in_A').left },
      { exact (finset.mem_filter.mp i_in_B').left } }
  end,
  use A', use B',
  exact ⟨A'_in_U,B'_in_V,A'_angle_B',eC'.symm⟩,
 }
end

variable (n) 

instance : monoid (ℚ n) := {
  one := ⊥, 
  mul := λ U V, ⟨mul0 U.val V.val,is_upper_mul0 U.val V.val U.property V.property⟩,
  one_mul := λ V, subtype.eq (bot_mul0 V.val V.property),
  mul_one := λ U, subtype.eq (mul0_bot U.val U.property),
  mul_assoc := λ ⟨U,hU⟩ ⟨V,hV⟩ ⟨W,hW⟩, 
  begin -- Proof of associativity
   apply subtype.eq,
   change mul0 (mul0 U V) W = mul0 U (mul0 V W),
   ext E,split,
   {intro h,
    rcases (mem_mul0 _ W E).mp h with ⟨AB,C,⟨hAB,hC,AB_angle_C,e_AB_C⟩⟩,
    rcases (mem_mul0 U V AB).mp hAB with ⟨A,B,hA,hB,A_angle_B,e_A_B⟩,
    have A_le_AB : A ≤ AB := e_A_B ▸ (finset.subset_union_left  A B),
    have B_le_AB : B ≤ AB := e_A_B ▸ (finset.subset_union_right A B),
    have A_angle_C : A ∟ C := λ i k i_in_A k_in_C, 
     AB_angle_C (A_le_AB i_in_A) k_in_C,
    have B_angle_C : B ∟ C := λ j k j_in_B k_in_C, 
     AB_angle_C (B_le_AB j_in_B) k_in_C,
    let BC := B ⊔ C,
    have A_angle_BC : A ∟ BC := begin
     rintros i j i_in_A j_in_BC,
     rcases (finset.mem_union.mp j_in_BC) with j_in_B | j_in_C,
     {exact A_angle_B i_in_A j_in_B,},
     {exact A_angle_C i_in_A j_in_C,}
    end,
    have hBC : BC ∈ mul0 V W := begin 
     apply (mem_mul0 V W BC).mpr,use B, use C,
     exact ⟨hB,hC,B_angle_C,rfl⟩
    end,
    have e_A_BC := calc
     A ⊔ BC = A ⊔ (B ⊔ C) : rfl
     ... = (A ⊔ B) ⊔ C : by rw[lattice.sup_assoc]
     ... = E : by rw[e_A_B,e_AB_C],
    apply (mem_mul0 U (mul0 V W) E).mpr,
    use A,use BC,
    exact ⟨hA,hBC,A_angle_BC,e_A_BC⟩,
   },
   {intro h,
    rcases (mem_mul0 U _ E).mp h with ⟨A,BC,⟨hA,hBC,A_angle_BC,e_A_BC⟩⟩,
    rcases (mem_mul0 V W BC).mp hBC with ⟨B,C,hB,hC,B_angle_C,e_B_C⟩,
    have B_le_BC : B ≤ BC := e_B_C ▸ (finset.subset_union_left  B C),
    have C_le_BC : C ≤ BC := e_B_C ▸ (finset.subset_union_right B C),
    have A_angle_B : A ∟ B := λ i j i_in_A j_in_B, 
     A_angle_BC i_in_A (B_le_BC j_in_B),
    have A_angle_C : A ∟ C := λ i k i_in_A k_in_C, 
     A_angle_BC i_in_A (C_le_BC k_in_C),
    let AB := A ⊔ B,
    have AB_angle_C : AB ∟ C := begin
     rintros i k i_in_AB k_in_C,
     rcases (finset.mem_union.mp i_in_AB) with i_in_A | i_in_B,
     {exact A_angle_C i_in_A k_in_C,},
     {exact B_angle_C i_in_B k_in_C,}
    end,
    have hAB : AB ∈ mul0 U V := begin 
     apply (mem_mul0 U V AB).mpr,use A, use B,
     exact ⟨hA,hB,A_angle_B,rfl⟩
    end,
    have e_AB_C := calc
     AB ⊔ C = (A ⊔ B) ⊔ C : rfl
     ... = A ⊔ (B ⊔ C) : by rw[← lattice.sup_assoc]
     ... = E : by rw[e_B_C,e_A_BC],
    apply (mem_mul0 (mul0 U V) W E).mpr,
    use AB,use C,
    exact ⟨hAB,hC,AB_angle_C,e_AB_C⟩,
   }
  end
}

variable {n} 

/-- Membership rule for `U * V` -/
lemma mem_mul (U V : ℚ n) (C : ℙ n) : C ∈ U * V ↔  
  ∃ A B, A ∈ U ∧ B ∈ V ∧ (A ∟ B) ∧ (A ⊔ B = C) := mem_mul0 U.val V.val C 

/-- Multiplication is monotone in both variables. -/
lemma mul_le_mul (U₀ V₀ U₁ V₁ : ℚ n) (hU : U₀ ≤ U₁ ) (hV : V₀ ≤ V₁) : 
 U₀ * V₀ ≤ U₁ * V₁ := 
begin
 change (mul0 U₁.val V₁.val) ⊆ (mul0 U₀.val V₀.val),
 intros C C_in_W₁,
 rcases (mem_mul0 _ _ C).mp C_in_W₁ with ⟨A,B,hA,hB,A_angle_B,e_A_B⟩,
 exact (mem_mul0 U₀.val V₀.val C).mpr ⟨A,B,hU hA,hV hB,A_angle_B,e_A_B⟩, 
end

/-- Multiplication distributes over union (on both sides).
  Recall that we order ℚ n by reverse inclusion, so the union
  is the lattice inf operation, and is written as U ⊓ V.

  LaTeX: lem-mu
-/

lemma mul_inf (U V W : ℚ n) : U * (V ⊓ W) = (U * V) ⊓ (U * W) := 
begin
  ext C,
  rw [upper.mem_inf, mem_mul U (V ⊓ W)],
  split, 
  { rintro ⟨A,B,hAU,hBVW,h_angle,h_ABC⟩, 
    rw [upper.mem_inf] at hBVW,
    rcases hBVW with hBV | hBW,
    { left , exact (mem_mul U V C).mpr ⟨A,B,hAU,hBV,h_angle,h_ABC⟩ },
    { right, exact (mem_mul U W C).mpr ⟨A,B,hAU,hBW,h_angle,h_ABC⟩ } },
  { rintro (hCUV | hCUW),
    { rcases (mem_mul U V C).mp hCUV with ⟨A,B,hAU,hBV,h_angle,h_ABC⟩,
      have hBVW : B ∈ V ⊓ W := (upper.mem_inf B).mpr (or.inl hBV),
      exact ⟨A,B,hAU,hBVW,h_angle,h_ABC⟩ },
    { rcases (mem_mul U W C).mp hCUW with ⟨A,B,hAU,hBW,h_angle,h_ABC⟩,
      have hBVW : B ∈ V ⊓ W := (upper.mem_inf B).mpr (or.inr hBW),
      exact ⟨A,B,hAU,hBVW,h_angle,h_ABC⟩ } }
end

lemma inf_mul (U V W : ℚ n) : (U ⊓ V) * W = (U * W) ⊓ (V * W) := 
begin
  ext C,
  rw [upper.mem_inf, mem_mul (U ⊓ V) W],
  split, 
  { rintro ⟨A,B,hAUV,hBW,h_angle,h_ABC⟩, 
    rw [upper.mem_inf] at hAUV,
    rcases hAUV with hAU | hAV,
    { left , exact (mem_mul U W C).mpr ⟨A,B,hAU,hBW,h_angle,h_ABC⟩ },
    { right, exact (mem_mul V W C).mpr ⟨A,B,hAV,hBW,h_angle,h_ABC⟩ } },
  { rintro (hCUW | hCVW),
    { rcases (mem_mul U W C).mp hCUW with ⟨A,B,hAU,hBW,h_angle,h_ABC⟩,
      have hAUV : A ∈ U ⊓ V := (upper.mem_inf A).mpr (or.inl hAU),
      exact ⟨A,B,hAUV,hBW,h_angle,h_ABC⟩ },
    { rcases (mem_mul V W C).mp hCVW with ⟨A,B,hAV,hBW,h_angle,h_ABC⟩,
      have hAUV : A ∈ U ⊓ V := (upper.mem_inf A).mpr (or.inr hAV),
      exact ⟨A,B,hAUV,hBW,h_angle,h_ABC⟩ } }
end

/-- LaTeX: rem-kp -/

def κ (U : ℚ n) : ℙ n := 
  finset.univ.filter (λ i, finset.singleton i ∈ U)

lemma κ_mul (U V : ℚ n) : κ (U * V) = (κ U) ⊓ (κ V) := 
begin
  ext i,
  let ii := finset.singleton i,
  have ii_angle : ii ∟ ii := λ j k hj hk, 
    by { rw[finset.mem_singleton.mp hj, finset.mem_singleton.mp hk] },
  have ii_union : ii ∪ ii = ii := lattice.sup_idem,
  have : ii ∈ U * V ↔ ii ∈ U ∧ ii ∈ V := 
  begin
    rw[ℚ.mem_mul],
    split,
    { rintro ⟨A,B,A_in_U,B_in_V,h_angle,h_union⟩,
      have hA : A ≤ ii := by { rw[← h_union], exact lattice.le_sup_left },
      have hB : B ≤ ii := by { rw[← h_union], exact lattice.le_sup_right },
      have hU : ii ∈ U := U.property A ii hA A_in_U,
      have hV : ii ∈ V := V.property B ii hB B_in_V,
      exact ⟨hU,hV⟩ },
    { rintro ⟨hU,hV⟩, 
      use ii, use ii,
      exact ⟨hU,hV,ii_angle,ii_union⟩ }
  end,
  rw [ℙ.mem_inf],
  repeat {rw [κ, finset.mem_filter]},
  simp [this]
end

/-- LaTeX: defn-thread -/
def threads : list (ℙ n) → finset (list (𝕀 n)) 
| list.nil := finset.singleton list.nil
| (list.cons A AA) := 
    A.bind (λ a, ((threads AA).filter (λ B, ∀ b ∈ B, a ≤ b)).image (list.cons a))

def thread_sets (AA : list (ℙ n)) : ℚ n := 
⟨ finset.univ.filter (λ T, ∃ u ∈ threads AA, (∀ a ∈ u, a ∈ T)),
  begin
    intros T₀ T₁ h_le h_mem,
    rcases finset.mem_filter.mp h_mem with ⟨_,⟨u,h_thread,u_in_T₀⟩⟩,
    apply finset.mem_filter.mpr,
    exact ⟨finset.mem_univ T₁,u, h_thread,λ a ha, h_le (u_in_T₀ a ha)⟩
  end ⟩ 

lemma mem_thread_sets {AA : list (ℙ n)} {T : ℙ n} : 
  T ∈ thread_sets AA ↔ ∃ u ∈ threads AA, (∀ a ∈ u, a ∈ T) := 
begin
  change T ∈ (finset.univ.filter _) ↔ _,
  rw [finset.mem_filter],
  simp [finset.mem_univ T]
end

/-- LaTeX: prop-thread -/
lemma v_mul (AA : list (ℙ n)) : (AA.map v).prod = thread_sets AA := 
begin
  induction AA with A AA ih,
  { change ⊥ = _,
    ext A,
    have : A ∈ (⊥ : ℚ n) := upper.mem_bot A, simp[this],
    apply finset.mem_filter.mpr ⟨finset.mem_univ A,_⟩,
    use list.nil,
    use finset.mem_singleton_self list.nil,
    intros a a_in_nil,
    exact false.elim (list.not_mem_nil a a_in_nil) },
  { rw [list.map_cons, list.prod_cons],
    ext T,
    rw [ih, ℚ.mem_mul (v A) _],
    split; intro h,
    { rcases h with ⟨R,S,hR,hS,h_angle,h_union⟩, 
      rcases mem_thread_sets.mp hS with ⟨u,u_in_threads,u_in_S⟩,
      rcases mem_v.mp hR with ⟨i,i_in_R,i_in_A⟩,
      apply (@mem_thread_sets n (A :: AA) T).mpr,
      use (i :: u),
      have : (list.cons i u) ∈ threads (A :: AA) := 
      begin
        rw [threads, finset.mem_bind],
        use i, use i_in_A,
        rw [finset.mem_image],
        use u,
        have : u ∈ finset.filter (λ (v : list (𝕀 n)), ∀ (b : 𝕀 n), b ∈ v → i ≤ b) (threads AA) := 
        begin
          rw [finset.mem_filter],
          split, {exact u_in_threads},
          intros a a_in_u,
          exact h_angle i_in_R (u_in_S a a_in_u),
        end,
        use this,
      end,
      use this,
      rintro a (a_eq_i | a_in_u); rw [← h_union],
      { rw[a_eq_i],
        exact finset.mem_union_left S i_in_R },
      { exact finset.mem_union_right R (u_in_S a a_in_u), } },
    {
      rcases (@mem_thread_sets n (A :: AA) T).mp h with ⟨w,w_in_threads,w_in_T⟩,
      rw [threads, finset.mem_bind] at w_in_threads,
      rcases w_in_threads with ⟨a,a_in_A,w_in_image⟩,
      rcases finset.mem_image.mp w_in_image with ⟨u,⟨u_in_filter,au_eq_w⟩⟩,
      rcases finset.mem_filter.mp u_in_filter with ⟨u_in_threads, u_ge_a⟩,
      use T.filter_lt a.val.succ,
      use T.filter_ge a.val,
      have a_in_w : a ∈ w := 
        by { rw[← au_eq_w], exact list.mem_cons_self a u },
      have a_in_T : a ∈ T := w_in_T a a_in_w,
      have u_in_T1 : ∀ (i : 𝕀 n) (i_in_u : i ∈ u), i ∈ (T.filter_ge a.val) := λ i i_in_u,
      begin
        apply ℙ.mem_filter_ge.mpr,
        have : i ∈ (list.cons a u) := list.mem_cons_of_mem a i_in_u,
        rw [au_eq_w] at this,
        exact ⟨w_in_T i this, u_ge_a i i_in_u⟩,
      end,
      split,
      { exact mem_v.mpr ⟨a,⟨ℙ.mem_filter_lt.mpr ⟨a_in_T,a.val.lt_succ_self⟩,a_in_A⟩⟩ },
      split, 
      { rw [mem_thread_sets],
        use u, use u_in_threads, exact u_in_T1 },
      split, 
      { exact ℙ.filter_angle (le_refl _) T },
      { exact ℙ.filter_sup (le_of_lt a.val.lt_succ_self) T } } }
end

end ℚ 

def is_universal {α : Type*} [fintype α] [decidable_eq α] (l : list α) := 
  l.nodup ∧ l.to_finset = finset.univ

instance {α : Type*} [fintype α] [decidable_eq α] (l : list α) : 
  decidable (is_universal l) := 
by { dsimp[is_universal], apply_instance }

/- LaTeX: eg-fracture-obj -/
namespace example_two

def i₀ : 𝕀 2 := ⟨0,dec_trivial⟩ 
def i₁ : 𝕀 2 := ⟨1,dec_trivial⟩ 

lemma 𝕀_univ : is_universal [i₀, i₁] := dec_trivial

def p   : ℙ 2 := ⊥ 
def p₀  : ℙ 2 := [i₀].to_finset 
def p₁  : ℙ 2 := [i₁].to_finset 
def p₀₁ : ℙ 2 := ⊤ 

lemma ℙ_univ : is_universal [p, p₀, p₁, p₀₁] := dec_trivial

def u := @ℚ.u 2

def L : list (ℚ 2) := [u p, u p₀, u p₁, u p₀₁, u p₀ ⊓ u p₁, ⊤]

#eval (L.nodup : bool)
#eval (is_universal L : bool)

lemma ℚ_univ : is_universal L := dec_trivial

end example_two 

/- LaTeX: eg-fracture-obj -/
namespace example_three

def i₀ : 𝕀 3 := ⟨0,dec_trivial⟩ 
def i₁ : 𝕀 3 := ⟨1,dec_trivial⟩ 
def i₂ : 𝕀 3 := ⟨2,dec_trivial⟩ 

lemma 𝕀_univ : is_universal [i₀, i₁, i₂] := dec_trivial

def p    : ℙ 3 := ⊥ 
def p₀   : ℙ 3 := [i₀].to_finset 
def p₁   : ℙ 3 := [i₁].to_finset 
def p₂   : ℙ 3 := [i₂].to_finset 
def p₀₁  : ℙ 3 := [i₀,i₁].to_finset
def p₀₂  : ℙ 3 := [i₀,i₂].to_finset
def p₁₂  : ℙ 3 := [i₁,i₂].to_finset
def p₀₁₂ : ℙ 3 := ⊤ 

lemma ℙ_univ :
 is_universal [p, p₀, p₁, p₂, p₀₁, p₀₂, p₁₂, p₀₁₂] := dec_trivial

def u := @ℚ.u 3
def v := @ℚ.v 3

def u₀ : ℚ 3 := u p₀ 
def u₁ : ℚ 3 := u p₁ 
def u₂ : ℚ 3 := u p₂ 

def u₀₁ : ℚ 3 := u p₀₁  
def u₀₂ : ℚ 3 := u p₀₂ 
def u₁₂ : ℚ 3 := u p₁₂ 

def u₀₁₂ : ℚ 3 := u p₀₁₂ 

def v₀₁ : ℚ 3 := u p₀ ⊓ u p₁ 
def v₀₂ : ℚ 3 := u p₀ ⊓ u p₂ 
def v₁₂ : ℚ 3 := u p₁ ⊓ u p₂ 

def x₀ : ℚ 3 := u p₀ ⊓ u p₁₂ 
def x₁ : ℚ 3 := u p₁ ⊓ u p₀₂ 
def x₂ : ℚ 3 := u p₂ ⊓ u p₀₁ 

def w₀ : ℚ 3 := u₀₁ ⊓ u₀₂ 
def w₁ : ℚ 3 := u₀₁ ⊓ u₁₂ 
def w₂ : ℚ 3 := u₀₂ ⊓ u₁₂ 

def y := u₀₁ ⊓ u₀₂ ⊓ u₁₂ 

def L : list (ℚ 3) := [
 ⊥, v p₀₁₂, v₀₁, v₀₂, v₁₂, x₀, x₁, x₂, 
 u₀, u₁, u₂, w₀, w₁, w₂, u₀₁, u₀₂, u₁₂, 
 u₀₁₂, y, ⊤ ]

#eval (L.nodup : bool)
#eval (is_universal L : bool)

-- lemma ℚ_univ : is_universal L := dec_trivial

lemma eqs : 
 x₀ = v₀₁ * v₀₂ ∧ x₁ = v₀₁ * v₁₂ ∧ x₂ = v₀₂ * v₁₂ ∧ 
 w₀ = u₀  * v₁₂ ∧ w₂ = v₀₁ * u₂  ∧ y = v₀₁ * v₀₂ * v₁₂ := 
begin 
  repeat { split }; 
  ext A; revert A; exact dec_trivial,
end

end example_three 

variable (n)

/-- LaTeX : defn-doubly-localising-alt -/
def 𝕄 := { AB : (ℙ n) × (ℙ n) // AB.1 ∟ AB.2 }

namespace 𝕄 

instance : partial_order (𝕄 n) := {
 le := λ ⟨⟨A,B⟩,hAB⟩ ⟨⟨C,D⟩,hCD⟩, (A ≤ C) ∧ (B ≤ D),
 le_refl := λ ⟨⟨A,B⟩,hAB⟩, by { split; apply @le_refl (ℙ n) _, },
 le_antisymm := λ ⟨⟨A,B⟩,hAB⟩ ⟨⟨C,D⟩,hCD⟩ ⟨hAC,hBD⟩ ⟨hCA,hDB⟩, 
  begin congr,exact le_antisymm hAC hCA,exact le_antisymm hBD hDB end,
 le_trans :=
  λ ⟨⟨A,B⟩,hAB⟩ ⟨⟨C,D⟩,hCD⟩ ⟨⟨E,F⟩,hEF⟩ ⟨hAC,hBD⟩ ⟨hCE,hDF⟩,
   ⟨le_trans hAC hCE,le_trans hBD hDF⟩, 
}

instance : lattice.has_bot (𝕄 n) := ⟨⟨⟨⊥,⊥⟩,ℙ.bot_angle ⊥⟩⟩

/-- The only element of `𝕄 0` is `⊥`. -/
lemma mem_zero (AB : 𝕄 0) : AB = ⊥ := 
begin
  apply subtype.eq, 
  apply prod.ext, 
  { rw [ℙ.mem_zero AB.val.1], refl },
  { rw [ℙ.mem_zero AB.val.2], refl }
end

instance : fintype (𝕄 n) := by { unfold 𝕄, apply_instance }

instance : decidable_rel (λ (AB CD : 𝕄 n), AB ≤ CD) := 
 λ ⟨⟨A,B⟩,hAB⟩ ⟨⟨C,D⟩,hCD⟩, 
  by { change decidable ((A ≤ C) ∧ (B ≤ D)), apply_instance, }

end 𝕄 

variable {n} 

/-- LaTeX : defn-doubly-localising-alt -/
def σ : poset.hom (𝕄 n) (ℙ n) := 
 ⟨λ ⟨⟨A,B⟩,hAB⟩, A ⊔ B,
  λ ⟨⟨A,B⟩,hAB⟩ ⟨⟨C,D⟩,hCD⟩ ⟨hAC,hBD⟩, lattice.sup_le_sup hAC hBD⟩ 

def ζ : poset.hom (ℙ n) (𝕄 n) := 
 ⟨λ B, ⟨⟨⊥,B⟩,B.bot_angle⟩, λ B D hBD, ⟨le_refl ⊥,hBD⟩⟩

def ξ : poset.hom (ℙ n) (𝕄 n) := 
 ⟨λ A, ⟨⟨A,⊥⟩,A.angle_bot⟩, λ A C hAC, ⟨hAC,le_refl ⊥⟩⟩ 

lemma half_step (i : ℕ) : 
  (i / 2) ≤ ((i + 1) / 2) ∧ 
  ((i + 1) / 2) ≤ (i / 2) + 1 := 
begin
  split,
  exact nat.div_le_div_right (le_of_lt i.lt_succ_self),
  exact calc 
    (i + 1) / 2 ≤ (i + 2) / 2 : 
          nat.div_le_div_right (le_of_lt i.succ.lt_succ_self)
    ... = (i / 2) + 1 : nat.add_div_right i two_pos'
end

lemma half_misc (i : ℕ) :
  ((2 * i) / 2) = i ∧ 
  ((2 * i + 1) / 2) = i ∧ 
  ((2 * i + 2) / 2) = i + 1 ∧ 
  ((2 * i + 3) / 2) = i + 1 :=
begin
  have h₁ : 1 / 2 = 0 := rfl,
  have h₂ : 2 / 2 = 1 := rfl,
  have h₃ : 3 / 2 = 1 := rfl,
  rw [mul_comm, 
      add_comm _ 1, add_comm _ 2, add_comm _ 3,
      nat.mul_div_cancel i two_pos',
      nat.add_mul_div_right 1 i two_pos', 
      nat.add_mul_div_right 2 i two_pos', 
      nat.add_mul_div_right 3 i two_pos', 
      h₁, h₂, h₃, zero_add, add_comm 1],
  repeat {split}; refl
end

/-- LaTeX: defn-al-bt -/
def α (i : ℕ) : hom (𝕄 n) (𝕄 n) := 
⟨λ ABh,
 ⟨⟨ABh.val.1.filter_lt ((i + 1)/2),
  ABh.val.1.filter_ge (i / 2) ⊔ ABh.val.2⟩,
  begin -- Proof that we have an element of 𝕄 n
    rcases ABh with ⟨⟨A,B⟩,h_angle⟩,
    let u := (i + 1) / 2,
    let v := i / 2,
    rcases half_step i with ⟨hvu,huv⟩,
    change (A.filter_lt u) ∟ ((A.filter_ge v) ⊔ B),
    rw[ℙ.angle_sup],
    split,
    { exact ℙ.filter_angle huv A },
    { exact ℙ.angle_mono (A.filter_lt_is_le u) (le_refl _) h_angle } 
  end⟩,
 begin -- Proof of monotonicity
   rintro ⟨⟨A₀,B₀⟩,h_angle₀⟩ ⟨⟨A₁,B₁⟩,h_angle₁⟩ ⟨hA,hB⟩,
   let u := (i + 1) / 2,
   let v := i / 2,
   change 
    (A₀.filter_lt u ≤ A₁.filter_lt u) ∧ 
    (A₀.filter_ge v ⊔ B₀) ≤ (A₁.filter_ge v ⊔ B₁),
   split; intros x hx,
   { rw[ℙ.mem_filter_lt] at hx ⊢, exact ⟨hA hx.1,hx.2⟩ },
   { rw [ℙ.mem_sup, ℙ.mem_filter_ge] at hx ⊢, 
     rcases hx with hxA | hxB,
     { exact or.inl ⟨hA hxA.1,hxA.2⟩ },
     { exact or.inr (hB hxB) } }
 end⟩ 

def β (i : ℕ) : hom (𝕄 n) (𝕄 n) := 
⟨λ ABh,
 ⟨⟨ABh.val.1 ⊔ ABh.val.2.filter_lt ((i + 1)/2),
  ABh.val.2.filter_ge (i / 2)⟩,
  begin -- Proof that we have an element of 𝕄 n
    rcases ABh with ⟨⟨A,B⟩,h_angle⟩,
    let u := (i + 1) / 2,
    let v := i / 2,
    rcases half_step i with ⟨hvu,huv⟩,
    change (A ⊔ B.filter_lt u) ∟ (B.filter_ge v),
    rw[ℙ.sup_angle],
    split,
    { exact ℙ.angle_mono (le_refl A) (B.filter_ge_is_le v) h_angle },
    { exact ℙ.filter_angle huv B }
  end⟩,
 begin -- Proof of monotonicity
   rintro ⟨⟨A₀,B₀⟩,h_angle₀⟩ ⟨⟨A₁,B₁⟩,h_angle₁⟩ ⟨hA,hB⟩,
   let u := (i + 1) / 2,
   let v := i / 2,
   change 
    (A₀ ⊔ B₀.filter_lt u ≤ A₁ ⊔ B₁.filter_lt u) ∧ 
    (B₀.filter_ge v) ≤ (B₁.filter_ge v),
   split; intros x hx,
   { rw [ℙ.mem_sup, ℙ.mem_filter_lt] at hx ⊢, 
     rcases hx with hxA | hxB,
     { exact or.inl (hA hxA) },
     { exact or.inr ⟨hB hxB.1,hxB.2⟩ } },
   { rw[ℙ.mem_filter_ge] at hx ⊢, exact ⟨hB hx.1,hx.2⟩ }
 end⟩ 

/-- The relation `σ αᵢ = σ` -/
lemma σα (i : ℕ) : poset.comp (@σ n) (@α n i) = @σ n :=
begin
 apply poset.hom_ext, 
 rintro ⟨⟨A,B⟩,h_angle⟩, 
 let u := (i + 1) / 2,
 let v := i / 2,
 rcases half_step i with ⟨hvu,huv⟩,
 rw[poset.comp],
 change (A.filter_lt u) ⊔ ((A.filter_ge v) ⊔ B) = A ⊔ B,
 rw [← lattice.sup_assoc, ℙ.filter_sup hvu A]
end

/-- The relation `σ βᵢ = σ` -/
lemma σβ (i : ℕ) : poset.comp (@σ n) (@β n i) = @σ n :=
begin
 apply poset.hom_ext, 
 rintro ⟨⟨A,B⟩,h_angle⟩, 
 let u := (i + 1) / 2,
 let v := i / 2,
 rcases half_step i with ⟨hvu,huv⟩,
 rw[poset.comp],
 change (A ⊔ B.filter_lt u) ⊔ (B.filter_ge v) = A ⊔ B,
 rw [lattice.sup_assoc, ℙ.filter_sup hvu B]
end

/-- The relation `α₀ ⟨A,B⟩ = ⟨⊥, A⊔ B⟩` -/
lemma α_zero : (@α n 0) = poset.comp (@ζ n) (@σ n) := 
begin
  apply poset.hom_ext, 
  rintro ⟨⟨A,B⟩,h_angle⟩, 
  rw[poset.comp],
  apply subtype.eq,
  change prod.mk (A.filter_lt 0) ((A.filter_ge 0) ⊔ B) = 
         prod.mk ⊥ (A ⊔ B),
  rw[ℙ.filter_lt_zero, ℙ.filter_ge_zero]
end

/-- The relation `αᵢ = 1` for `i ≥ 2n` -/
lemma α_last {i : ℕ} (hi : i ≥ 2 * n) :
  (@α n i) = poset.id _ := 
begin
  apply poset.hom_ext, 
  rintro ⟨⟨A,B⟩,h_angle⟩, 
  rw[poset.id],
  apply subtype.eq,
  let u := (i + 1) / 2,
  let v := i / 2,
  have hv : v ≥ n := calc 
    n = (2 * n) / 2 : by rw [mul_comm, nat.mul_div_cancel n two_pos']
    ... ≤ v : nat.div_le_div_right hi,
  have hu : u ≥ n :=
   le_trans hv (nat.div_le_div_right (le_of_lt i.lt_succ_self)),
  change prod.mk (A.filter_lt u) ((A.filter_ge v) ⊔ B) = 
         prod.mk A B,
  rw [ℙ.filter_lt_last hu, ℙ.filter_ge_last hv],
  congr,
  exact @lattice.bot_sup_eq _ _ B,
end

/-- The relation `β₀ = 1` -/
lemma β_zero : (@β n 0) = poset.id _ := 
begin
  apply poset.hom_ext, 
  rintro ⟨⟨A,B⟩,h_angle⟩, 
  rw[poset.id],
  apply subtype.eq,
  change prod.mk (A ⊔ B.filter_lt 0) (B.filter_ge 0) = 
         prod.mk A B,
  rw[ℙ.filter_lt_zero, ℙ.filter_ge_zero],
  congr,
  exact @lattice.sup_bot_eq _ _ A,
end

/-- The relation `βᵢ ⟨A,B⟩ = ⟨A⊔ B, ⊥⟩` for `i ≥ 2n` -/
lemma β_last {i : ℕ} (hi : i ≥ 2 * n) :
  (@β n i) = poset.comp (@ξ n) (@σ n)  := 
begin
  apply poset.hom_ext, 
  rintro ⟨⟨A,B⟩,h_angle⟩, 
  rw [poset.comp],
  apply subtype.eq,
  let u := (i + 1) / 2,
  let v := i / 2,
  have hv : v ≥ n := calc 
    n = (2 * n) / 2 : by rw [mul_comm, nat.mul_div_cancel n two_pos']
    ... ≤ v : nat.div_le_div_right hi,
  have hu : u ≥ n :=
   le_trans hv (nat.div_le_div_right (le_of_lt i.lt_succ_self)),
  change prod.mk (A ⊔ B.filter_lt u) (B.filter_ge v) = 
         prod.mk (A ⊔ B) ⊥,
  rw [ℙ.filter_lt_last hu, ℙ.filter_ge_last hv]
end

/-- The inequality `α₂ᵢ ≤ α₂ᵢ₊₁` -/
lemma α_even_step (i : ℕ) : (@α n (2 * i)) ≤ (@α n (2 * i + 1)) := 
begin
  rcases half_misc i with ⟨h₀,h₁,h₂,h₃⟩,
  rintro ⟨⟨A,B⟩,h_angle⟩,
  change
   ((A.filter_lt ((2*i+1)/2) ≤ (A.filter_lt ((2*i+2)/2))) ∧ 
    (A.filter_ge ((2*i)/2) ⊔ B  ≤ (A.filter_ge ((2*i+1)/2)) ⊔ B)),
  rw [h₀, h₁, h₂],
  split,
  { intros x hx, 
    rw[ℙ.mem_filter_lt] at hx ⊢, 
    exact ⟨hx.1, lt_trans hx.2 i.lt_succ_self⟩ },
  { exact le_refl _ }
end

/-- The inequality `α₂ᵢ₊₂ ≤ α₂ᵢ₊₁` -/
lemma α_odd_step (i : ℕ) : (@α n (2 * i + 2)) ≤ (@α n (2 * i + 1)) := 
begin
  rcases half_misc i with ⟨h₀,h₁,h₂,h₃⟩,
  rintro ⟨⟨A,B⟩,h_angle⟩,
  change
   ((A.filter_lt ((2*i+3)/2) ≤ (A.filter_lt ((2*i+2)/2))) ∧ 
    (A.filter_ge ((2*i+2)/2) ⊔ B  ≤ (A.filter_ge ((2*i+1)/2)) ⊔ B)),
  rw [h₁, h₂, h₃],
  split,
  { exact le_refl _ },
  { apply lattice.sup_le_sup _ (le_refl _),
    intros x hx,
    rw[ℙ.mem_filter_ge] at hx ⊢, 
    exact ⟨hx.1,le_trans (le_of_lt i.lt_succ_self) hx.2⟩ }
end

/-- The inequality `β₂ᵢ ≤ β₂ᵢ₊₁` -/
lemma β_even_step (i : ℕ) : (@β n (2 * i)) ≤ (@β n (2 * i + 1)) := 
begin
  rcases half_misc i with ⟨h₀,h₁,h₂,h₃⟩,
  rintro ⟨⟨A,B⟩,h_angle⟩,
  change
   ((A ⊔ B.filter_lt ((2*i+1)/2) ≤ (A ⊔ B.filter_lt ((2*i+2)/2))) ∧ 
    (B.filter_ge ((2*i)/2)  ≤ (B.filter_ge ((2*i+1)/2)))),
  rw [h₀, h₁, h₂],
  split,
  { apply lattice.sup_le_sup (le_refl _) _,
    intros x hx, 
    rw[ℙ.mem_filter_lt] at hx ⊢, 
    exact ⟨hx.1, lt_trans hx.2 i.lt_succ_self⟩ },
  { exact le_refl _ }
end

/-- The inequality `β₂ᵢ₊₁ ≤ β₂ᵢ₊₁` -/
lemma β_odd_step (i : ℕ) : (@β n (2 * i + 2)) ≤ (@β n (2 * i + 1)) := 
begin
  rcases half_misc i with ⟨h₀,h₁,h₂,h₃⟩,
  rintro ⟨⟨A,B⟩,h_angle⟩,
  change
   ((A ⊔ B.filter_lt ((2*i+3)/2) ≤ (A ⊔ B.filter_lt ((2*i+2)/2))) ∧ 
    (B.filter_ge ((2*i+2)/2)  ≤ (B.filter_ge ((2*i+1)/2)))),
  rw [h₁, h₂, h₃],
  split,
  { exact le_refl _ },
  { intros x hx, 
    rw[ℙ.mem_filter_ge] at hx ⊢, 
    exact ⟨hx.1, le_trans (le_of_lt i.lt_succ_self) hx.2⟩ }
end

/-- All `αᵢ` are in the identity component.  -/
lemma α_component : ∀ i, poset.component (@α n i) = poset.idₕ _ := 
begin
  let c := λ i, poset.component (@α n i),
  change ∀ i, c i = poset.idₕ _,
  have h_all : ∀ i, c i = c 0 := 
    poset.zigzag α α_even_step α_odd_step,
  have : c (2 * n) = poset.idₕ _ := 
    congr_arg component (α_last (le_refl _)),
  intro i,
  exact ((h_all i).trans (h_all (2 * n)).symm).trans this 
end

/-- All `βᵢ` are in the identity component.  -/
lemma β_component : ∀ i, poset.component (@β n i) = poset.idₕ _ := 
begin
  let c := λ i, poset.component (@β n i),
  change ∀ i, c i = poset.idₕ _,
  have h_all : ∀ i, c i = c 0 := 
    poset.zigzag β β_even_step β_odd_step,
  intro i,
  have : c 0 = poset.idₕ _ := congr_arg component β_zero,
  rw [← this],
  exact h_all i
end

/-- `ζσ = 1` up to strong homotopy  -/
lemma ζσ_component : poset.component (poset.comp (@ζ n) (@σ n)) = poset.idₕ _ := 
  (congr_arg poset.component (@α_zero n)).symm.trans (@α_component n 0)

/-- `𝕃 n` is the poset of upper sets in `𝕄 n`.  This is 
  not mentioned explicitly in the LaTeX document, but is
  there in the background.
-/
def 𝕃 (n : ℕ) := poset.upper (𝕄 n)

namespace 𝕃 

instance : _root_.lattice.bounded_distrib_lattice (𝕃 n) := 
  @upper.bdl (𝕄 n) _ _ _ _

instance : partial_order (𝕄 n) := by apply_instance 

instance 𝕄_mem_𝕃 : has_mem (𝕄 n) (𝕃 n) := 
 by { unfold 𝕃, apply_instance }

end 𝕃 

/-- LaTeX : defn-ostar -/
def omul0 (U V : finset (ℙ n)) : finset (𝕄 n) := 
 (U.bind (λ A, V.image (λ B, prod.mk A B))).subtype (λ AB, AB.1 ∟ AB.2)

lemma mem_omul0 (U V : finset (ℙ n)) (AB : 𝕄 n) : 
 AB ∈ omul0 U V ↔ AB.val.1 ∈ U ∧ AB.val.2 ∈ V := 
begin
 rw[omul0,finset.mem_subtype],
 split,
 {intro h0,
  rcases (finset.mem_bind.mp h0) with ⟨A,⟨hAU,h1⟩⟩,
  rcases (finset.mem_image.mp h1) with ⟨B,⟨hBV,h2⟩⟩,
  rw[← h2],
  exact ⟨hAU,hBV⟩,
 },
 {rcases AB with ⟨⟨A,B⟩,hAB⟩,
  rintros ⟨hAU,hBV⟩,
  apply finset.mem_bind.mpr,use A,use hAU,
  apply finset.mem_image.mpr,use B,use hBV,
 }
end

lemma is_upper_omul0 {U V : finset (ℙ n)}
 (hU : is_upper U) (hV : is_upper V) : is_upper (omul0 U V) := 
begin
 rintros ⟨⟨A₀,B₀⟩,hAB₀⟩ ⟨⟨A₁,B₁⟩,hAB₁⟩ ⟨h_le_A,h_le_B⟩ AB₀_in_omul,
 rcases (mem_omul0 U V _).mp AB₀_in_omul with ⟨A₀_in_U,B₀_in_V⟩,
 apply (mem_omul0 U V _).mpr,
 simp only [],
 exact ⟨hU A₀ A₁ h_le_A A₀_in_U,hV B₀ B₁ h_le_B B₀_in_V⟩,
end

def omul : (ℚ n) → (ℚ n) → (𝕃 n) := 
 λ U V, ⟨omul0 U.val V.val, is_upper_omul0 U.property V.property⟩ 

lemma mem_omul (U V : (ℚ n)) (AB : 𝕄 n) : 
 AB ∈ omul U V ↔ AB.val.1 ∈ U ∧ AB.val.2 ∈ V := 
mem_omul0 U.val V.val AB  

lemma omul_mono₂ : 
 ∀ {U₀ U₁ V₀ V₁ : ℚ n} (hU : U₀ ≤ U₁) (hV : V₀ ≤ V₁), 
  omul U₀ V₀ ≤ omul U₁ V₁
| ⟨U₀,hU₀⟩ ⟨U₁,hU₁⟩ ⟨V₀,hV₀⟩ ⟨V₁,hV₁⟩ hU hV ⟨A,B⟩ h := 
begin
 rcases (mem_omul0 U₁ V₁ ⟨A,B⟩).mp h with ⟨hAU,hBV⟩,
 apply (mem_omul0 U₀ V₀ ⟨A,B⟩).mpr,
 exact ⟨hU hAU,hV hBV⟩,
end

def σ0 (W : 𝕃 n) : ℚ n := 
 ⟨W.val.image (@σ n),
  begin
   intros C C' h_le C_in_sg_W,
   rcases finset.mem_image.mp C_in_sg_W with ⟨⟨⟨A,B⟩,h_angle⟩,h_mem,h_eq⟩,
   let AB : 𝕄 n := ⟨⟨A,B⟩,h_angle⟩,
   rcases ℙ.angle_iff.mp h_angle with ⟨⟨⟨⟩⟩ | h⟩,
   { rw[C.mem_zero] at *, rw[C'.mem_zero], exact C_in_sg_W },
   { rcases h with ⟨k,hA,hB⟩,
     change (A ∪ B : finset _) = C at h_eq,
     rw [← h_eq] at h_le,
     let A' := C'.filter_lt k.val.succ,
     let B' := C'.filter_ge k.val,
     have h_angle' : A' ∟ B' := ℙ.filter_angle k.val.lt_succ_self C',
     let AB' : 𝕄 n := ⟨⟨A',B'⟩,h_angle'⟩,
     have h_le' : AB ≤ AB' := 
     begin
      split,
      { intros a a_in_A, 
        exact finset.mem_filter.mpr
          ⟨h_le (finset.mem_union_left B a_in_A),
           lt_of_le_of_lt (hA a_in_A) k.val.lt_succ_self⟩ },
      { intros b b_in_B, 
        exact finset.mem_filter.mpr
          ⟨h_le (finset.mem_union_right A b_in_B),hB b_in_B⟩ }
     end,
     have h_mem' : AB' ∈ W.val := W.property AB AB' h_le' h_mem,
     have h_eq' :  (@σ n) AB' = C' := 
     begin 
       change A' ∪ B' = C',
       ext c,
       rw [finset.mem_union, ℙ.mem_filter_lt, ℙ.mem_filter_ge,
           ← and_or_distrib_left, nat.lt_succ_iff],
       simp [le_total]
     end,
     exact finset.mem_image.mpr ⟨AB',h_mem',h_eq'⟩
   }
  end⟩

def σ' : poset.hom (𝕃 n) (ℚ n) := ⟨@σ0 n,
begin
  rintro W₀ W₁ h_le C C_in_sg_W,
  rcases finset.mem_image.mp C_in_sg_W with ⟨AB,h_mem,h_eq⟩,
  exact finset.mem_image.mpr ⟨AB,h_le h_mem,h_eq⟩
end⟩ 

lemma mem_σ' (W : 𝕃 n) (C : ℙ n) : 
  C ∈ @σ' n W ↔ ∃ AB, AB ∈ W ∧ @σ n AB = C := 
begin
  change (C ∈ W.val.image (@σ n) ↔ _),
  rw[finset.mem_image],
  apply exists_congr,
  intro AB, simp, refl,
end

lemma factor_σ (U V : ℚ n) : U * V = @σ' n (omul U V) := 
begin
  ext C,
  rw [ℚ.mem_mul U V C, mem_σ' (omul U V)],
  split; intro h,
  { rcases h with ⟨A,B,A_in_U,B_in_V,h_angle,h_eq⟩, 
    use ⟨⟨A,B⟩,h_angle⟩,
    exact ⟨(mem_omul U V ⟨⟨A,B⟩,h_angle⟩).mpr ⟨A_in_U,B_in_V⟩,h_eq⟩ },
  { rcases h with ⟨⟨⟨A,B⟩,h_angle⟩,h_mem,h_eq⟩, 
    use A, use B,
    replace h_mem := (mem_omul U V ⟨⟨A,B⟩,h_angle⟩).mp h_mem,
    change A ∈ U ∧ B ∈ V at h_mem,
    exact ⟨h_mem.left,h_mem.right,h_angle,h_eq⟩ }
end

/-- LaTeX: lem-mu-u -/
lemma mul_u (A B : ℙ n) : (@ℚ.u n A) * (@ℚ.u n B) =
  ite (A ∟ B) (@ℚ.u n (A ⊔ B)) ⊤ := 
begin
  ext C, 
  rw [ℚ.mem_mul (@ℚ.u n A) (@ℚ.u n B) C],  
  split; intro h,
  { rcases h with ⟨A',B',hA,hB,h_angle,h_union⟩, 
    rw [ℚ.mem_u] at hA hB,
    have : A ∟ B := λ a b ha hb, h_angle (hA ha) (hB hb),
    rw [if_pos this, @ℚ.mem_u n (A ⊔ B) C, ← h_union],
    exact lattice.sup_le_sup hA hB },
  { by_cases h_angle : A ∟ B, 
    { rw [if_pos h_angle, @ℚ.mem_u n] at h, 
      rcases (ℙ.angle_iff.mp h_angle) with ⟨⟨⟩⟩ | ⟨k,⟨hA,hB⟩⟩,
      { use ⊥, use ⊥, 
        rw[ℙ.mem_zero A, ℙ.mem_zero B, ℙ.mem_zero C, ℚ.mem_u],
        simp only [ℙ.bot_angle, le_refl, lattice.sup_bot_eq, true_and] },
      { use C.filter_lt k.val.succ, 
        use C.filter_ge k.val,
        rw [ℚ.mem_u, ℚ.mem_u],
        have hA' : A ≤ C.filter_lt k.val.succ := λ a ha, 
         ℙ.mem_filter_lt.mpr
           ⟨h (finset.mem_union_left B ha),nat.lt_succ_iff.mpr (hA ha)⟩,
        have hB' : B ≤ C.filter_ge k.val := λ b hb, 
         ℙ.mem_filter_ge.mpr
           ⟨h (finset.mem_union_right A hb),hB hb⟩,
        exact ⟨hA', hB', 
               ℙ.filter_angle k.val.lt_succ_self C,
               ℙ.filter_sup (le_of_lt k.val.lt_succ_self) C⟩ } },
    { rw [if_neg h_angle] at h,
      exact (upper.not_mem_top C h).elim } }
end

/-- `σ_slice U V` is the map from `U # V` to `U * V` whose
  (co)finality is proved in prop-sg-final and prop-sg-cofinal.
-/
def σ_slice (U V : ℚ n) : hom (omul U V).els (U * V).els := 
⟨ λ ABh, ⟨@σ n ABh.val, 
 begin 
  rw [factor_σ U V],
  exact finset.mem_image_of_mem _ ABh.property, 
 end ⟩,
 λ ABh₀ ABh₁ h, σ.property h ⟩ 

namespace σ_slice

variables (U V : ℚ n) (C : (U * V).els)

/-- This is the map sending `A` to `C_{≤ max A}`, which is 
  used (but not named) in prop-sg-cofinal. -/
def η : hom (ℙ n) (ℙ n) := 
⟨ λ A, C.val.filter (λ c, ∃ a, a ∈ A ∧ c ≤ a),
  λ A₀ A₁ h c hc, 
  begin 
    rw [finset.mem_filter] at *,
    rcases hc with ⟨hcC,⟨a,⟨haA,hca⟩⟩⟩,
    exact ⟨hcC,⟨a,⟨h haA,hca⟩⟩⟩
  end⟩ 

/-- This is the map sending `A` to `C_{≥ min A}`, which is 
  used (but not named) in prop-sg-cofinal. -/
def θ : hom (ℙ n) (ℙ n) := 
⟨ λ B, C.val.filter (λ c, ∃ b, b ∈ B ∧ b ≤ c),
  λ B₀ B₁ h c hc, 
  begin 
    rw [finset.mem_filter] at *,
    rcases hc with ⟨hcC,⟨b,⟨hbB,hbc⟩⟩⟩,
    exact ⟨hcC,⟨b,⟨h hbB,hbc⟩⟩⟩
  end⟩ 

lemma η_angle_θ (A B : ℙ n) : A ∟ B → (η U V C A) ∟ (θ U V C B) := 
λ h_angle x y hx hy, 
begin 
  rcases (finset.mem_filter.mp hx).right with ⟨a,⟨haA,hxa⟩⟩,
  rcases (finset.mem_filter.mp hy).right with ⟨b,⟨hbB,hby⟩⟩,
  exact le_trans (le_trans hxa (h_angle haA hbB)) hby,
end

def φ₀ : hom (𝕄 n) (𝕄 n) := 
⟨λ AB, ⟨⟨η U V C AB.val.1,θ U V C AB.val.2⟩, 
        η_angle_θ U V C AB.val.1 AB.val.2 AB.property⟩,
 λ ⟨⟨A₀,B₀⟩,h_angle₀⟩ ⟨⟨A₁,B₁⟩,h_angle₁⟩ h,
 begin 
   change A₀ ≤ A₁ ∧ B₀ ≤ B₁ at h,
   change ((η U V C A₀) ≤ (η U V C A₁)) ∧ 
          ((θ U V C B₀) ≤ (θ U V C B₁)),
   exact ⟨(η U V C).property h.left,(θ U V C).property h.right⟩
 end⟩

/-- This is the main map used in prop-sg-cofinal -/
def φ : hom (comma (σ_slice U V) C) (comma (σ_slice U V) C) := 
⟨ λ X, 
  ⟨⟨φ₀ U V C X.val.val,
    begin 
      rcases X with ⟨⟨⟨⟨A,B⟩,h_angle⟩,h_omul⟩,hABC⟩,
      rcases (mem_omul U V _).mp h_omul with ⟨hAU,hBV⟩,
      have hABC' : A ⊔ B ≤ C.val := hABC,
      rcases lattice.sup_le_iff.mp hABC' with ⟨hAC,hBC⟩, 
      apply (mem_omul U V _).mpr,
      let A₁ := η U V C A,
      let B₁ := θ U V C B,
      change A₁ ∈ U ∧ B₁ ∈ V,
      split,
      { have : A ≤ A₁ := λ a ha, 
          finset.mem_filter.mpr ⟨hAC ha,⟨a,⟨ha,le_refl a⟩⟩⟩,
          exact U.property A A₁ this hAU },
      { have : B ≤ B₁ := λ b hb, 
          finset.mem_filter.mpr ⟨hBC hb,⟨b,⟨hb,le_refl b⟩⟩⟩,
          exact V.property B B₁ this hBV }
    end⟩, 
    begin 
      rcases X with ⟨⟨⟨⟨A,B⟩,h_angle⟩,h_omul⟩,hABC⟩,
      change (η U V C A) ⊔ (θ U V C B) ≤ C.val,
      intros x hx,
      rcases finset.mem_union.mp hx with hx' | hx';
      exact (finset.mem_filter.mp hx').left,
    end⟩, 
  begin
    rintro ⟨⟨AB₀,h_omul₀⟩,hABC₀⟩ ⟨⟨AB₁,h_omul₁⟩,hABC₁⟩ h,
    exact (φ₀ U V C).property (h : AB₀ ≤ AB₁),
  end⟩ 

lemma id_le_φ : (id (comma (σ_slice U V) C)) ≤ (φ U V C) := 
begin
  intro X,
  rcases X with ⟨⟨⟨⟨A,B⟩,h_angle⟩,h_omul⟩,hABC⟩,
  change A ∟ B at h_angle,
  rcases (mem_omul U V _).mp h_omul with ⟨hAU,hBV⟩,
  change A ∈ U at hAU, change B ∈ V at hBV, 
  change A ⊔ B ≤ C.val at hABC,
  rcases lattice.sup_le_iff.mp hABC with ⟨hAC,hBC⟩,
  change (A ≤ η U V C A) ∧ (B ≤ θ U V C B),
  split, 
  { intros a ha, 
    exact finset.mem_filter.mpr ⟨hAC ha, ⟨a,⟨ha,le_refl a⟩⟩⟩, },
  { intros b hb, 
    exact finset.mem_filter.mpr ⟨hBC hb, ⟨b,⟨hb,le_refl b⟩⟩⟩, },
end

/-- The proof of prop-sg-cofinal uses a pair of natural 
  numbers `i` and `j` with certain properties.  The definition
  below encapsulates these properties.
-/
def ij_spec (i j : ℕ) := 
    i ≤ n ∧ j ≤ n ∧ 
    C.val.filter_lt i ∈ U ∧ 
    C.val.filter_ge j ∈ V ∧ 
    (∀ k, k ≤ n → C.val.filter_lt k ∈ U → i ≤ k) ∧ 
    (∀ k, k ≤ n → C.val.filter_ge k ∈ V → k ≤ j) ∧ 
    i ≤ j + 1

/-- We now prove that a pair of numbers with the required
  properties exists.  Note that this is formulated as a 
  bare existence statement, from which we cannot extract a 
  witness.  A constructive version would be possible but 
  would require a little reorganisation.  
-/

lemma ij_exists  :
 ∃ i j : ℕ, ij_spec U V C i j := 
begin 
  rcases C with ⟨C,hC⟩,
  rcases (ℚ.mem_mul U V C).mp hC with ⟨A₀,B₀,hA₀,hB₀,h_angle₀,h_eq₀⟩,
  have hAC₀ : A₀ ≤ C := by { rw[← h_eq₀], exact lattice.le_sup_left },
  have hBC₀ : B₀ ≤ C := by { rw[← h_eq₀], exact lattice.le_sup_right },
  let i_prop : fin n.succ → Prop := λ i, C.filter_lt i.val ∈ U,
  let j_prop : fin n.succ → Prop := λ j, C.filter_ge j ∈ V,
  let k_zero : fin n.succ := ⟨0, n.zero_lt_succ⟩,
  let k_last : fin n.succ := ⟨n, n.lt_succ_self⟩,
  have i_prop_last : i_prop k_last := 
  begin
    have : A₀ ≤ C.filter_lt n := 
      λ a ha, ℙ.mem_filter_lt.mpr ⟨hAC₀ ha, a.is_lt⟩,
    exact U.property A₀ _ this hA₀,
  end,
  have j_prop_zero : j_prop k_zero := 
  begin
    have : B₀ ≤ C.filter_ge 0 := 
      λ b hb, ℙ.mem_filter_ge.mpr ⟨hBC₀ hb, nat.zero_le _⟩,
    exact V.property B₀ _ this hB₀,
  end,
  have i_prop_last' : k_last ∈ finset.univ.filter i_prop := 
      finset.mem_filter.mpr ⟨finset.mem_univ k_last, i_prop_last⟩,
  have j_prop_zero' : k_zero ∈ finset.univ.filter j_prop := 
      finset.mem_filter.mpr ⟨finset.mem_univ k_zero, j_prop_zero⟩,
  rcases fin.finset_least_element
    (finset.univ.filter i_prop) (finset.ne_empty_of_mem i_prop_last') 
      with ⟨i,⟨i_prop_i',i_least'⟩⟩,
  rcases fin.finset_largest_element
    (finset.univ.filter j_prop) (finset.ne_empty_of_mem j_prop_zero')
        with ⟨j,⟨j_prop_j',j_largest'⟩⟩,
  let i_prop_i := (finset.mem_filter.mp i_prop_i').right,
  let j_prop_j := (finset.mem_filter.mp j_prop_j').right,
  have i_least : ∀ (k : fin n.succ) (hk : i_prop k), i ≤ k := 
    λ k hk, i_least' k (finset.mem_filter.mpr ⟨finset.mem_univ _,hk⟩),
  have j_largest : ∀ (k : fin n.succ) (hk : j_prop k), k ≤ j := 
    λ k hk, j_largest' k (finset.mem_filter.mpr ⟨finset.mem_univ _,hk⟩),
  use i.val, use j.val,
  split, exact nat.le_of_lt_succ i.is_lt,
  split, exact nat.le_of_lt_succ j.is_lt,
  split, exact i_prop_i,
  split, exact j_prop_j,
  split, 
  { intros k hkn hk,
    exact i_least ⟨k, nat.lt_succ_of_le hkn⟩ hk },
  split, 
  { intros k hkn hk,
    exact j_largest ⟨k, nat.lt_succ_of_le hkn⟩ hk },
  rcases ℙ.angle_iff.mp h_angle₀ with ⟨⟨⟩⟩ | ⟨k,hkA₀,hkB₀⟩,
  { apply le_add_left, exact le_of_lt i.is_lt },
  { let k₀ : fin n.succ := ⟨k.val, lt_trans k.is_lt n.lt_succ_self⟩,
    let k₁ : fin n.succ := ⟨k.val.succ, nat.succ_lt_succ k.is_lt⟩,
    have i_prop_k : i_prop k₁ :=  
    begin
      have : A₀ ≤ C.filter_lt k₁ := 
      λ i hi, ℙ.mem_filter_lt.mpr
        ⟨by { rw[← h_eq₀], exact finset.mem_union_left B₀ hi}, 
         nat.lt_succ_of_le (hkA₀ hi) ⟩,
      exact U.property A₀ (C.filter_lt k₁) this hA₀,
    end,
    have j_prop_k : j_prop k₀ := 
    begin
      have : B₀ ≤ C.filter_ge k₀ := 
      λ i hi, ℙ.mem_filter_ge.mpr
        ⟨by { rw[← h_eq₀], exact finset.mem_union_right A₀ hi}, 
         hkB₀ hi ⟩,
      exact V.property B₀ (C.filter_ge k.val) this hB₀,
    end,
    have hik : i.val ≤ k.val + 1 := i_least k₁ i_prop_k,
    have hkj : k.val ≤ j.val := j_largest k₀ j_prop_k,
    exact le_trans hik (nat.succ_le_succ hkj) },
end

section with_ij
/-- In this section, we assume that we are given `i` and `j`,
  together with a proof of the required properties.  
  Only in the final part of the proof do we invoke `ij_exists`.
-/

variables (i j : ℕ) (h : ij_spec U V C i j) 
include i j h

/-- This is the basepoint to which we will contract the comma poset. -/
def base : comma (σ_slice U V) C := 
begin
  rcases h with ⟨hi_is_le,hj_is_le,hiU,hjV,hi,hj,hij⟩,
  let A₁ := C.val.filter_lt i,
  let B₁ := C.val.filter_ge j,
  have hA₁ : A₁ ∈ U := hiU,
  have hB₁ : B₁ ∈ V := hjV,
  have h_angle₁ : A₁ ∟ B₁ := λ a b ha hb, 
    nat.le_of_lt_succ $
    calc 
      a.val < i : (finset.mem_filter.mp ha).right
      ... ≤ j + 1 : hij 
      ... ≤ b.val + 1 : nat.succ_le_succ (finset.mem_filter.mp hb).right,
  let AB₁ : 𝕄 n := ⟨⟨A₁,B₁⟩,h_angle₁⟩,
  let AB₂ : (omul U V).els := ⟨AB₁,(mem_omul U V AB₁).mpr ⟨hA₁,hB₁⟩⟩,
  have hABC : σ_slice U V AB₂ ≤ C := 
  begin
    let hAC : A₁ ≤ C.val := ℙ.filter_lt_is_le i C.val,
    let hBC : B₁ ≤ C.val := ℙ.filter_ge_is_le j C.val,
    exact lattice.sup_le hAC hBC,
  end,
  exact ⟨AB₂, hABC⟩
end

/-- The values of the map `φ` lie above the basepoint. -/
lemma base_le_φ (X : (comma (σ_slice U V) C)) : 
    base U V C i j h ≤ (φ U V C).val X := 
begin
  rcases h with ⟨hi_is_le,hj_is_le,hiU,hjV,hi,hj,hij⟩,
  rcases X with ⟨⟨⟨⟨A,B⟩,h_angle⟩,h_omul⟩,hABC⟩,
  change A ∟ B at h_angle,
  rcases (mem_omul U V _).mp h_omul with ⟨hAU,hBV⟩,
  change A ∈ U at hAU, change B ∈ V at hBV, 
  change A ⊔ B ≤ C.val at hABC,
  rcases lattice.sup_le_iff.mp hABC with ⟨hAC,hBC⟩,
  have hi' : ((C.val.filter_lt i) ≤ η U V C A) := 
  begin 
    intros c hc, 
    rw [ℙ.mem_filter_lt] at hc,
    apply finset.mem_filter.mpr,
    split, {exact hc.left},
    by_contradiction h,
    rw [not_exists] at h,
    have : A ≤ C.val.filter_lt c.val := λ a ha,
    begin 
      rw [ℙ.mem_filter_lt],
      exact ⟨hAC ha, lt_of_not_ge (λ h₀, h a ⟨ha,h₀⟩)⟩,
    end, 
    have : C.val.filter_lt c.val ∈ U :=
      U.property A (C.val.filter_lt c.val) this hAU,
    have : i ≤ c.val := hi c.val (le_of_lt c.is_lt) this,
    exact not_lt_of_ge this hc.right,
  end,
  have hj' : ((C.val.filter_ge j) ≤ θ U V C B) := 
  begin 
    intros c hc, 
    rw [ℙ.mem_filter_ge] at hc,
    apply finset.mem_filter.mpr,
    split, {exact hc.left},
    by_contradiction h,
    rw [not_exists] at h,
    have : B ≤ C.val.filter_ge c.val.succ := λ b hb,
    begin 
      rw [ℙ.mem_filter_ge],
      exact ⟨hBC hb, le_of_not_gt (λ h₀, h b ⟨hb, nat.le_of_lt_succ h₀⟩)⟩,
    end, 
    have : C.val.filter_ge c.val.succ ∈ V :=
      V.property B (C.val.filter_ge c.val.succ) this hBV,
    have : c.val < j := hj c.val.succ c.is_lt this,
    exact not_le_of_gt this hc.right,
  end,
  exact ⟨hi',hj'⟩
end

end with_ij

/-- LaTeX: prop-sg-cofinal -/
theorem cofinal : cofinalₕ (σ_slice U V) := 
begin
  intro C,
  rcases ij_exists U V C with ⟨i,j,hij⟩,
  let M := (comma (σ_slice U V) C),
  change nonempty (equivₕ M unit),
  let m : M := base U V C i j hij,
  let f : hom M unit := const M unit.star,
  let g : hom unit M := const unit m,
  have hfg : comp f g = id unit := 
    by { ext p, rcases p, refl },
  have gf_le_φ : comp g f ≤ φ U V C := 
    λ X, base_le_φ U V C i j hij X,
  have hgf : compₕ (component g) (component f) = idₕ M := 
    (π₀.sound gf_le_φ).trans (π₀.sound (id_le_φ U V C)).symm,
  let e : equivₕ M unit := 
    { to_fun    := component f,
      inv_fun   := component g, 
      left_inv  := hgf, 
      right_inv := congr_arg component hfg },
  exact ⟨e⟩
end


/-- The proof of prop-sg-final uses a number `k` with 
  certain properties.  We handle this in the same way as 
  the pair `⟨i,j⟩` in the previous proof.
-/
def k_spec (k : ℕ) : Prop :=
 k ≤ n ∧ C.val.filter_lt k.succ ∈ U ∧ C.val.filter_ge k ∈ V

lemma k_exists : ∃ (k : ℕ), k_spec U V C k := 
begin
  rcases C with ⟨C,hC⟩,
  rcases (ℚ.mem_mul U V C).mp hC with ⟨A,B,hAU,hBV,h_angle,hABC⟩,
  rcases ℙ.angle_iff.mp h_angle with ⟨⟨⟩⟩ | ⟨k,hkA,hkB⟩,
  { use 0, 
    dsimp [k_spec],
    rw [ℙ.mem_zero A] at hAU, 
    rw [ℙ.mem_zero B] at hBV, 
    rw [ℙ.mem_zero (C.filter_lt 1), ℙ.mem_zero (C.filter_ge 0)],
    exact ⟨le_refl 0, hAU, hBV⟩ },
  { use k.val, 
    dsimp [k_spec],
    split, { exact le_of_lt k.is_lt },
    have hAC : A ≤ C := by { rw[← hABC], exact lattice.le_sup_left  },
    have hBC : B ≤ C := by { rw[← hABC], exact lattice.le_sup_right },
    let A' := C.filter_lt k.val.succ,
    let B' := C.filter_ge k.val,
    have hABC' : A' ⊔ B' = C :=
      ℙ.filter_sup (le_of_lt k.val.lt_succ_self) C,
    have h_angle' : A' ∟ B' := ℙ.filter_angle (le_refl _) C,
    have hAA' : A ≤ A' := 
     λ a ha, ℙ.mem_filter_lt.mpr ⟨hAC ha,nat.lt_succ_iff.mpr (hkA ha)⟩, 
    have hBB' : B ≤ B' := λ b hb, ℙ.mem_filter_ge.mpr ⟨hBC hb,hkB hb⟩,
    have hAU' : A' ∈ U := U.property A A' hAA' hAU, 
    have hBV' : B' ∈ V := V.property B B' hBB' hBV, 
    exact ⟨hAU',hBV'⟩ }
end

section with_k 

variables (k : ℕ) (hk : k_spec U V C k)
include k hk


/-- The restrictions of `αᵢ` and `βᵢ` to the comma poset are 
  denoted by `α'` and `β'`.
-/
def α' (i : ℕ) (hi : i > 2 * k) : 
  hom (cocomma (σ_slice U V) C) (cocomma (σ_slice U V) C) := 
let u := (i + 1)/2 in let v := i / 2 in
⟨ λ x, ⟨⟨(α i).val x.val.val, 
  begin
   have hu : u > k := 
   begin
     have : 2 * k + 2 ≤ i + 1 := nat.succ_le_succ hi,
     have : (2 * k + 2) / 2 ≤ u := nat.div_le_div_right this,
     exact calc
       k + 1 = ((k + 1) * 2) / 2 : 
         (nat.mul_div_cancel (k + 1) two_pos').symm
       ... = (2 * k + 2) / 2 : by { rw [add_mul, one_mul, mul_comm] }
       ... ≤ u : this,
   end,
   rcases half_step i with ⟨hvu,huv⟩,
   rcases x with ⟨⟨⟨⟨A,B⟩,h_angle⟩,h₀⟩,h₁⟩,
   rcases (mem_omul U V _).mp h₀ with ⟨hAU,hBV⟩,
   rcases hk with ⟨hkn,hkU,hkV⟩,
   change A ∟ B at h_angle, 
   change A ∈ U at hAU, change B ∈ V at hBV,
   change C.val ≤ A ⊔ B at h₁, 
   apply (mem_omul U V _).mpr,
   change A.filter_lt u ∈ U ∧ (A.filter_ge v ⊔ B) ∈ V,
   split,
   { by_cases h : ∃ (a : 𝕀 n), a ∈ A ∧ a.val ≥ u,
     { rcases h with ⟨a,ha⟩,
       have : C.val.filter_lt k.succ ≤ A.filter_lt u := λ c hc,
       begin
         rcases ℙ.mem_filter_lt.mp hc with ⟨hcC,hck⟩, 
         replace hck := nat.lt_succ_iff.mp hck,
         have hcu : c.val < u := lt_of_le_of_lt hck hu,
         rcases finset.mem_union.mp (h₁ hcC) with hcA | hcB,
         { rw [ℙ.mem_filter_lt], exact ⟨hcA,hcu⟩ },
         { exfalso, 
           have hca : c.val < a.val := lt_of_lt_of_le hcu ha.right,
           exact not_le_of_gt hca (h_angle ha.left hcB) }
       end,
       exact U.property (C.val.filter_lt k.succ) (A.filter_lt u) this hkU },
     { have : A.filter_lt u = A := 
       begin
         rw [not_exists] at h,
         ext a,
         rw [ℙ.mem_filter_lt],
         split,
         { exact λ h, h.left },
         { exact λ ha, ⟨ha, lt_of_not_ge (λ h₀, h a ⟨ha,h₀⟩)⟩ }
       end,
       rw [this], 
       exact hAU } },
     { exact V.property B (A.filter_ge v ⊔ B) lattice.le_sup_right hBV } 
  end⟩, 
  begin 
    rcases half_step i with ⟨hvu,huv⟩,
    rcases x with ⟨⟨⟨⟨A,B⟩,h_angle⟩,h₀⟩,h₁⟩,
    change C.val ≤ ((A.filter_lt u) ⊔ (A.filter_ge v ⊔ B)),
    rw [← lattice.sup_assoc, ℙ.filter_sup hvu A],
    exact h₁, 
  end⟩,
 begin 
   rintro ⟨⟨X₀,_⟩,_⟩ ⟨⟨X₁,_⟩,_⟩ h,
   exact (α i).property h
 end⟩ 

def β' (i : ℕ) (hi : i ≤ 2 * k + 1) : 
  hom (cocomma (σ_slice U V) C) (cocomma (σ_slice U V) C) := 
let u := (i + 1)/2 in let v := i / 2 in
⟨ λ x, ⟨⟨(β i).val x.val.val, 
  begin
   have hv : i/2 ≤ k := calc
     i / 2 ≤ (2 * k + 1) / 2 : nat.div_le_div_right hi
     ... = k : (half_misc k).2.1,
   rcases half_step i with ⟨hvu,huv⟩,
   rcases x with ⟨⟨⟨⟨A,B⟩,h_angle⟩,h₀⟩,h₁⟩,
   rcases (mem_omul U V _).mp h₀ with ⟨hAU,hBV⟩,
   rcases hk with ⟨hkn,hkU,hkV⟩,
   change A ∟ B at h_angle, 
   change A ∈ U at hAU, change B ∈ V at hBV,
   change C.val ≤ A ⊔ B at h₁, 
   apply (mem_omul U V _).mpr,
   change A ⊔ B.filter_lt u ∈ U ∧ B.filter_ge v ∈ V,
   split,
   { exact U.property A (A ⊔ B.filter_lt u) lattice.le_sup_left hAU }, 
   { by_cases h : ∃ (b : 𝕀 n), b ∈ B ∧ b.val < v,
     { rcases h with ⟨b,hb⟩,
       have : C.val.filter_ge k ≤ B.filter_ge v := λ c hc,
       begin
         rcases ℙ.mem_filter_ge.mp hc with ⟨hcC,hck⟩, 
         have hcu : c.val ≥ v := le_trans hv hck,
         rcases finset.mem_union.mp (h₁ hcC) with hcA | hcB,
         { exfalso, 
           have hbc : b.val < c.val := lt_of_lt_of_le hb.right hcu,
           exact not_le_of_gt hbc (h_angle hcA hb.left) },
         { rw [ℙ.mem_filter_ge], exact ⟨hcB,hcu⟩ }
       end,
       exact V.property (C.val.filter_ge k) (B.filter_ge v) this hkV },
     { have : B.filter_ge v = B := 
       begin
         rw [not_exists] at h,
         ext a,
         rw [ℙ.mem_filter_ge],
         split,
         { exact λ h, h.left },
         { exact λ ha, ⟨ha, le_of_not_gt (λ h₀, h a ⟨ha,h₀⟩)⟩ }
       end,
       rw [this], 
       exact hBV } },
  end⟩, 
  begin 
    rcases half_step i with ⟨hvu,huv⟩,
    rcases x with ⟨⟨⟨⟨A,B⟩,h_angle⟩,h₀⟩,h₁⟩,
    change C.val ≤ A ⊔ (B.filter_lt u) ⊔ (B.filter_ge v),
    rw [lattice.sup_assoc, ℙ.filter_sup hvu B],
    exact h₁, 
  end⟩,
 begin 
   rintro ⟨⟨X₀,_⟩,_⟩ ⟨⟨X₁,_⟩,_⟩ h,
   exact (β i).property h
 end⟩ 

lemma α'_last : 
  α' U V C k hk (2 * n + 1) 
   (lt_of_le_of_lt (nat.mul_le_mul_left 2 hk.1) (2 * n).lt_succ_self)
     = poset.id _ :=
begin
  ext X,
  rcases X with ⟨⟨Y,_⟩,_⟩,
  apply subtype.eq,
  apply subtype.eq,
  change (α (2 * n + 1)).val Y = Y,
  rw [α_last (le_of_lt (2 * n).lt_succ_self)],
  refl,
end

lemma β'_zero  : 
  β' U V C k hk 0 (nat.zero_le _) = poset.id _ := 
begin
  ext X,
  rcases X with ⟨⟨Y,_⟩,_⟩,
  apply subtype.eq,
  apply subtype.eq,
  change (β 0).val Y = Y,
  rw [β_zero],
  refl,
end

/-- All the maps `α'` lie in the identity component. -/
lemma α'_component : 
  ∀ (i : ℕ) (hi : i > 2 * k), 
   component (α' U V C k hk i hi) = poset.idₕ _ := 
begin
  let c := λ (i : ℕ) (hi : i > 2 * k), component (α' U V C k hk i hi),
  change ∀ (i : ℕ) (hi : i > 2 * k), c i hi = poset.idₕ _,
  let u := λ (i : ℕ), ∀ (hi : i > 2 * k), 
                         c i hi = c (2 * k + 1) (2 * k).lt_succ_self,
  have u_zero : u 0 := λ hi, (nat.not_lt_zero _ hi).elim,
  have u_even : ∀ i, u (2 * i) → u (2 * i + 1) := 
  begin
    intros i hu hm,
    let hi : k ≤ i :=
      (mul_le_mul_left two_pos').mp (nat.le_of_succ_le_succ hm),
    by_cases h : k = i,
    { cases h, refl },
    replace hi := lt_of_le_of_ne hi h, 
    have hm' : 2 * i > 2 * k := 
      (mul_lt_mul_left two_pos').mpr hi,
    rw [← hu hm'], symmetry,
    apply π₀.sound,
    rintro ⟨⟨X,_⟩,_⟩,
    exact α_even_step i X  
  end,
  have u_odd : ∀ i, u (2 * i + 1) → u (2 * i + 2) := 
  begin
    intros i hu hm,
    let hi := @nat.div_le_div_right _ _ (nat.le_of_succ_le_succ hm) 2,
    rw [(half_misc k).1, (half_misc i).2.1] at hi,
    have hm' : 2 * i + 1 > 2 * k := 
      lt_of_le_of_lt ((mul_le_mul_left two_pos').mpr hi) (2 * i).lt_succ_self,
    rw [← hu hm'],
    apply π₀.sound,
    rintro ⟨⟨X,_⟩,_⟩,
    exact α_odd_step i X  
  end,
  have u_all := parity_induction u u_zero u_even u_odd,
  have h : (2 * n + 1) > 2 * k := 
   lt_of_le_of_lt ((mul_le_mul_left two_pos').mpr hk.1) (2 * n).lt_succ_self, 
  have : c (2 * n + 1) h = poset.idₕ _ := 
    congr_arg component (α'_last U V C k hk),
  intros i hi,
  rw [← this, u_all i hi, u_all (2 * n + 1) h]
end

/-- All the maps `β'` lie in the identity component. -/
lemma β'_component : 
  ∀ (i : ℕ) (hi : i ≤ 2 * k + 1), 
   component (β' U V C k hk i hi) = poset.idₕ _ := 
begin
  let c := λ (i : ℕ) (hi : i ≤ 2 * k + 1), component (β' U V C k hk i hi),
  let u := λ (i : ℕ), ∀ (hi : i ≤ 2 * k + 1), c i hi = idₕ _,
  change ∀ (i : ℕ), u i,
  have u_zero : u 0 := λ _, congr_arg component (β'_zero U V C k hk),
  have u_even : ∀ i, u (2 * i) → u (2 * i + 1) := 
  begin
    intros i hu hm,
    have hm' := le_trans (le_of_lt (2 * i).lt_succ_self) hm,
    rw [← hu hm'], symmetry,
    apply π₀.sound,
    rintro ⟨⟨X,_⟩,_⟩,
    exact β_even_step i X
  end,
  have u_odd : ∀ i, u (2 * i + 1) → u (2 * i + 2) := 
  begin
    intros i hu hm,
    have hm' := le_trans (le_of_lt (2 * i + 1).lt_succ_self) hm,
    rw [← hu hm'],
    apply π₀.sound,
    rintro ⟨⟨X,_⟩,_⟩,
    exact β_odd_step i X
  end,
  exact parity_induction u u_zero u_even u_odd
end

def α_middle := α' U V C k hk (2 * k + 1) (2 * k).lt_succ_self
def β_middle := β' U V C k hk (2 * k + 1) (le_refl _)

def α_middle' : (ℙ n) × (ℙ n) → (ℙ n) × (ℙ n) := 
λ AB, ⟨AB.1.filter_lt k.succ,AB.1.filter_ge k ⊔ AB.2⟩ 

def β_middle' : (ℙ n) × (ℙ n) → (ℙ n) × (ℙ n) := 
λ AB, ⟨AB.1 ⊔ AB.2.filter_lt k.succ,AB.2.filter_ge k⟩ 

lemma α_middle_val (X : cocomma (σ_slice U V) C) : 
 ((α_middle U V C k hk).val X).val.val.val = 
   α_middle' U V C k hk X.val.val.val := 
begin
  rcases X with ⟨⟨⟨⟨A,B⟩,_⟩,_⟩,_⟩, 
  change (prod.mk _ _) = (prod.mk _ _),
  rcases half_misc k with ⟨h₀,h₁,h₂,h₃⟩,
  rw [h₁, h₂]
end

lemma β_middle_val (X : cocomma (σ_slice U V) C) : 
 ((β_middle U V C k hk).val X).val.val.val = 
   β_middle' U V C k hk X.val.val.val := 
begin
  rcases X with ⟨⟨⟨⟨A,B⟩,_⟩,_⟩,_⟩, 
  change (prod.mk _ _) = (prod.mk _ _),
  rcases half_misc k with ⟨h₀,h₁,h₂,h₃⟩,
  rw [h₁, h₂]
end

def αβ_middle := 
 comp (α_middle U V C k hk) (β_middle U V C k hk)

def αβ_middle' : (ℙ n) × (ℙ n) → (ℙ n) × (ℙ n) := 
λ AB, ⟨(AB.1 ⊔ AB.2).filter_lt k.succ,
       (AB.1 ⊔ AB.2).filter_ge k⟩ 

lemma αβ_middle_val (X : cocomma (σ_slice U V) C) : 
 ((αβ_middle U V C k hk).val X).val.val.val = 
   αβ_middle' U V C k hk X.val.val.val := 
begin
  dsimp [αβ_middle, comp],
  rcases X with ⟨⟨⟨⟨A,B⟩,_⟩,_⟩,_⟩, 
  rw [α_middle_val, β_middle_val, α_middle', β_middle'],
  change (prod.mk _ _) = (prod.mk _ _),
  apply prod.ext ; simp only [],
  { ext x, 
    simp [ℙ.mem_filter_lt, ℙ.mem_filter_ge, ℙ.mem_sup],
    tauto },
  { ext x, 
    simp [ℙ.mem_filter_lt, ℙ.mem_filter_ge, ℙ.mem_sup],
    tauto },
end

/-- This defines the basepoint to which we will contract -/
def cobase : cocomma (σ_slice U V) C := 
⟨⟨⟨⟨C.val.filter_lt k.succ,C.val.filter_ge k⟩,
  ℙ.filter_angle (le_refl k.succ) C.val⟩,
  (mem_omul U V _).mpr hk.2⟩,
  begin
    change _ ≤ _ ⊔ _,
    rw [ℙ.filter_sup (le_of_lt k.lt_succ_self) C.val], 
    exact le_refl C.val
  end⟩

lemma cocomma_order (X Y : cocomma (σ_slice U V) C) : 
  X ≤ Y ↔ X.val.val.val ≤ Y.val.val.val :=
begin
  rcases X with ⟨⟨⟨⟨A,B⟩,u₀⟩,u₁⟩,u₂⟩,
  rcases Y with ⟨⟨⟨⟨C,D⟩,v₀⟩,v₁⟩,v₂⟩,
  let X₀ : (ℙ n) × (ℙ n) := ⟨A,B⟩,
  let Y₀ : (ℙ n) × (ℙ n) := ⟨C,D⟩,
  change (X₀ ≤ Y₀) ↔ (A ≤ C ∧ B ≤ D),
  dsimp [X₀, Y₀], refl
end

lemma αβ_middle_ge (X : cocomma (σ_slice U V) C) : 
  (cobase U V C k hk) ≤ ((αβ_middle U V C k hk).val X) := 
begin 
  let h := cocomma_order U V C k hk,
  let hh := h (cobase U V C k hk) ((αβ_middle U V C k hk).val X),
  rw [hh, αβ_middle_val, αβ_middle', cobase],
  rcases X with ⟨⟨⟨⟨A,B⟩,h₀⟩,h₁⟩,h₂⟩,
  let D := A ⊔ B,
  change C.val ≤ D at h₂, 
  change (C.val.filter_lt k.succ) ≤ (D.filter_lt k.succ) ∧ 
         (C.val.filter_ge k) ≤ (D.filter_ge k),
  split; intros x hx,
  { rw[ℙ.mem_filter_lt] at hx ⊢, exact ⟨h₂ hx.1, hx.2⟩ }, 
  { rw[ℙ.mem_filter_ge] at hx ⊢, exact ⟨h₂ hx.1, hx.2⟩ } 
end

end with_k

theorem final : finalₕ (σ_slice U V) := 
begin
  intro C,
  let M := (cocomma (σ_slice U V) C),
  change nonempty (equivₕ M unit),
  let f : hom M unit := const M unit.star,
  rcases k_exists U V C with ⟨k, hk⟩,
  let m := cobase U V C k hk,
  let g : hom unit M := const unit m,
  have hfg : comp f g = id unit := 
  by { ext t, rcases t, refl },
  have hgf : component (comp g f) = idₕ _ := 
  begin 
   let gf₀ : hom M M := comp g f,
   let gf₁ : hom M M := αβ_middle U V C k hk,
   let gf₂ : hom M M := poset.id _,
   have : gf₀ ≤ gf₁ := λ X, αβ_middle_ge U V C k hk X,
   rw [π₀.sound this],
   let u := component (α_middle U V C k hk),
   let v := component (β_middle U V C k hk),
   have huv : component gf₁ = compₕ u v := rfl,
   have : u = idₕ _ := α'_component U V C k hk (2 * k + 1) _,
   rw [this] at huv,
   have : v = idₕ _ := β'_component U V C k hk (2 * k + 1) _,
   rw [this, comp_idₕ] at huv,
   exact huv,
  end,
  let e : equivₕ M unit := 
  { to_fun := component f, inv_fun := component g,
    left_inv := hgf, right_inv := congr_arg component hfg },
  exact ⟨e⟩ 
end

end σ_slice

end itloc



==> anc/sort_rank.lean <==
/-
Copyright (c) 2019 Neil Strickland. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Neil Strickland

This file formalises the fact that any finite, linearly ordered
set of size n has a unique order-isomorphism with the set 
fin n =  {0,...,n-1}.
-/

import data.finset data.fintype
import fin_extra
open list 

variables {α : Type*} 

namespace list

/-
 If we have a list l (of length n) and a natural number i, we might 
 want to refer to the i'th entry in the list, but then we have to 
 decide what to do about the possibility that i is too large so that 
 there is no i'th entry.  We always use 0-based indexing so the 
 i'th entry is defined for i < n but not for i ≥ n.  

 The standard library defines (l.nth i) to be of type (option α),
 and to have value (some x) if i < n and x is the i'th entry, but to
 have value (none) if i ≥ n.  The standard library also defines 
 (l.nth_le i h) to be x if h is a proof of i < n.  Here we just 
 repackage this slightly: the pair ⟨i,h⟩ gives a term of type
 (fin n), and we define l.fin_nth ⟨i,h⟩ to be x again. 
-/
def fin_nth (l : list α) (i : fin l.length) : α := 
 l.nth_le i.val i.is_lt

/- An obvious lemma about the behaviour of fin_nth. -/
lemma fin_nth_cons (a : α) (l : list α) (i : fin l.length) :
 (list.cons a l).fin_nth i.succ = l.fin_nth i := 
begin
 cases i,dsimp[fin.succ,fin_nth],refl,
end

/-
 If R is a relation on α and l is a list, we define 
 (pairwise_nth R l) to be true if all entries in l are R-related
 to all strictly later entries.  For example, if R is an order
 relation then this just means that the list is sorted, and if 
 R is the relation x ≠ y then this just means that l has no
 duplicates.  Here we define pairwise_nth in the obvious way
 using indices.  We then prove that our pairwise_nth is 
 equivalent to the definition of pairwise in the standard 
 library, which is formulated by structural induction rather
 than using indices.
-/

def pairwise_nth₀ (R : α → α → Prop) (l : list α) := 
 ∀ (i j : fin l.length), i < j → R (l.fin_nth i) (l.fin_nth j)

def pairwise_nth (R : α → α → Prop) (l : list α) := 
 ∀ {i j : ℕ} (hi : i < j) (hj : j < l.length), 
   R (l.nth_le i (lt_trans hi hj)) (l.nth_le j hj)

lemma pairwise_nth_mp {R : α → α → Prop} {l : list α} 
 (p : pairwise R l) : pairwise_nth R l :=
begin
  induction p with a l0 R_a_l0 p0 ih,
  { intros i j hi hj, cases hj },
  { intros i j hi hj,
    rcases j with j, { cases hi },
    have hj0 : j < l0.length := nat.lt_of_succ_lt_succ hj,
    cases i with i,
    { exact R_a_l0 _ (l0.nth_le_mem j hj0) },
    { exact ih (nat.lt_of_succ_lt_succ hi) hj0 } }
end

lemma pairwise_nth_mpr {R : α → α → Prop} {l : list α} 
 (hl : pairwise_nth R l) : (pairwise R l) := 
begin
  induction l with a l ih,
  { exact @pairwise.nil _ R },
  { have R_a_l : ∀ (b ∈ l), (R a b) :=
    begin
      intros b b_in_l,
      rcases nth_le_of_mem b_in_l with ⟨j,⟨hj,eq_b⟩⟩,
      rw [← eq_b],
      exact hl (nat.zero_lt_succ j) (nat.succ_lt_succ hj)
    end,
    have : l.pairwise R := 
    begin
      apply ih,
      intros i j hi hj,
      exact hl (nat.succ_lt_succ hi) (nat.succ_lt_succ hj),
    end,
    exact pairwise.cons R_a_l this }
end

lemma pairwise_nth_iff {R : α → α → Prop} {l : list α} :
 (pairwise R l) ↔ (pairwise_nth R l) :=
  iff.intro (@pairwise_nth_mp _ R l) (@pairwise_nth_mpr _ R l)

/-
 The standard library defines a list to be sorted if all entries are
 less than or equal to all strictly later entries.  Here we define 
 a list to be strongly sorted if the relevant inequalities hold 
 strictly.  This is clearly equivalent to saying that the list is
 sorted and has distinct entries; we also formalise this equivalence.
-/

variables [linear_order α] [decidable_rel (@has_le.le α _)]

def strongly_sorted (l : list α) : Prop := 
 list.pairwise has_lt.lt l

lemma strongly_sorted_of_sorted_nodup (l : list α) :
 l.sorted has_le.le → l.nodup → l.strongly_sorted := 
begin
 intro l_sorted,
 induction l_sorted with a l0 a_le_l0 l0_sorted ih,
 {intro,exact pairwise.nil},
 {intro l_nodup,
  cases l_nodup with _ _ a_ne_l0 l0_nodup,
  have l0_strongly_sorted := ih l0_nodup,
  have a_lt_l0 : ∀ (x : α) (x_in_l0 : x ∈ l0), (a < x) := 
  begin
   intros x x_in_l0,
   exact lt_of_le_of_ne (a_le_l0 x x_in_l0) (a_ne_l0 x x_in_l0),
  end,
  exact pairwise.cons a_lt_l0 l0_strongly_sorted,
 }
end

lemma sorted_of_strongly_sorted (l : list α) : 
 l.strongly_sorted → l.sorted has_le.le := 
begin
 intro l_strongly_sorted,
 induction l_strongly_sorted with a l0 a_lt_l0 l0_strongly_sorted ih,
 {exact pairwise.nil},
 {have a_le_l0 : ∀ x ∈ l0, a ≤ x := 
   λ x x_in_l0,le_of_lt (a_lt_l0 x x_in_l0),
  have l0_sorted := ih,
  exact pairwise.cons a_le_l0 l0_sorted
 }
end

lemma nodup_of_strongly_sorted (l : list α) : 
 l.strongly_sorted → l.nodup := 
begin
 intro l_strongly_sorted,
 induction l_strongly_sorted with a l0 a_ne_l0 l0_strongly_sorted ih,
 {exact pairwise.nil},
 {have a_ne_l0 : ∀ x ∈ l0, a ≠ x := 
   λ x x_in_l0,ne_of_lt (a_ne_l0 x x_in_l0),
  have l0_nodup := ih,
  exact pairwise.cons a_ne_l0 l0_nodup
 }
end

/-
 Sortedness is defined in the standard library by structural
 induction. Here we reformulate it in terms of indices.
-/

lemma sorted_nth_lt_mp {l : list α} 
 (l_nodup : list.nodup l)
 (l_sorted : list.sorted has_le.le l)
 {i j : ℕ} (hi : i < j) (hj : j < l.length) :
 (l.nth_le i (lt_trans hi hj) < l.nth_le j hj) := 
begin
  let x := l.nth_le i (lt_trans hi hj),
  let y := l.nth_le j hj,
  have x_ne_y : x ≠ y := pairwise_nth_mp l_nodup hi hj,
  have x_le_y : x ≤ y := pairwise_nth_mp l_sorted hi hj,
  exact lt_of_le_of_ne x_le_y x_ne_y,
end

lemma sorted_nth_le_mp {l : list α} 
 (l_nodup : list.nodup l)
 (l_sorted : list.sorted has_le.le l)
 {i j : ℕ} (hi : i ≤ j) (hj : j < l.length) :
 (l.nth_le i (lt_of_le_of_lt hi hj) ≤ l.nth_le j hj) := 
begin
 by_cases h : i = j,
 { cases h, refl },
 { have hi' : i < j := lt_of_le_of_ne hi h,
   exact (le_of_lt $ sorted_nth_lt_mp l_nodup l_sorted hi' hj) }
end

lemma sorted_nth_lt {l : list α} 
 (l_nodup : list.nodup l)
 (l_sorted : list.sorted has_le.le l) 
 { i j : ℕ } (hi : i < l.length) (hj : j < l.length) :
  (i < j) ↔ (l.nth_le i hi < l.nth_le j hj) := 
begin
 split,
 { intro hi', 
   exact sorted_nth_lt_mp l_nodup l_sorted hi' hj },
 { intro x_lt_y,
   rcases lt_or_ge i j with i_lt_j | j_le_i,
   { assumption },
   { exfalso,
     let y_le_x := sorted_nth_le_mp l_nodup l_sorted j_le_i hi,
     exact not_lt_of_ge y_le_x x_lt_y } }
end

lemma sorted_nth_le {l : list α} 
 (l_nodup : list.nodup l)
 (l_sorted : list.sorted has_le.le l) 
 { i j : ℕ } (hi : i < l.length) (hj : j < l.length) :
  (i ≤ j) ↔ (l.nth_le i hi ≤ l.nth_le j hj) := 
begin
 split,
 { intro hi', 
   exact sorted_nth_le_mp l_nodup l_sorted hi' hj },
 { intro x_le_y,
   rcases le_or_gt i j with i_le_j | j_lt_i,
   { assumption },
   { exfalso,
     let y_lt_x := sorted_nth_lt_mp l_nodup l_sorted j_lt_i hi,
     exact not_le_of_gt y_lt_x x_le_y } }
end

end list 

namespace finset 

variables [linear_order α] [decidable_rel (@has_le.le α _)]

/-
 The standard library defines a function that accepts a finite set s
 and returns the list of elements in sorted order.  The next lemma 
 tells us how we can recognise that list if we have obtained it by
 other means.
-/

theorem list.perm.eqv' (α : Type*) : equivalence (@perm α) :=
mk_equivalence (@perm α) (@perm.refl α) (@perm.symm α) (@perm.trans α)

instance list.is_setoid' (α : Type*) : setoid (list α) :=
setoid.mk (@perm α) (list.perm.eqv' α)

lemma sort_spec (s : finset α) (l : list α) 
 (l_nodup : l.nodup) (l_sorted : l.sorted has_le.le) 
  (s_eq_l : s = l.to_finset) : s.sort has_le.le = l := 
begin
 let h0 := (congr_arg val
            (eq.trans (eq.trans (to_finset_eq (sort_nodup has_le.le s)) (eq.trans (sort_to_finset has_le.le s) s_eq_l)) 
                      (eq.symm (to_finset_eq l_nodup)))),
 let h1 := list.eq_of_sorted_of_perm (@quotient.exact (list α) (list.is_setoid' α) _ _ h0) (sort_sorted has_le.le s) l_sorted,
 let ll : multiset α := quot.mk _ l,
 have ll_nodup : ll.nodup := multiset.coe_nodup.mpr l_nodup,
 have ll_eq : (⟨ll,ll_nodup⟩ : finset α) = l.to_finset := list.to_finset_eq l_nodup,
 let m := s.sort has_le.le,
 have m_nodup : m.nodup := s.sort_nodup has_le.le,
 have m_sorted : m.sorted has_le.le := s.sort_sorted has_le.le,
 let mm : multiset α := quot.mk _ m,
 have mm_nodup : mm.nodup := multiset.coe_nodup.mpr m_nodup,
 have mm_eq : (⟨mm,mm_nodup⟩ : finset α) = m.to_finset := list.to_finset_eq m_nodup,
 have m_to_finset : m.to_finset = s :=
  s.sort_to_finset has_le.le,
 let mm_eq_ll :=
  congr_arg finset.val ((mm_eq.trans (m_to_finset.trans s_eq_l)).trans ll_eq.symm),
 dsimp[finset.val] at mm_eq_ll,
 have perm_m_l : perm m l := quotient.exact mm_eq_ll,
 exact list.eq_of_sorted_of_perm perm_m_l m_sorted l_sorted,
end

/-
 The next lemma is equivalent to the previous one.  However, as an 
 experiment we have written it as a single term rather than using 
 tactics.  We used the command "#print sort_spec" to print the 
 proof term generated automatically be Lean from the tactic proof, 
 and then reorganised it a bit to eliminate some inefficiencies.
-/

lemma sort_spec_alt (s : finset α) (l : list α) 
 (l_nodup : l.nodup) (l_sorted : l.sorted has_le.le) 
  (s_eq_l : s = l.to_finset) : s.sort has_le.le = l := 
    list.eq_of_sorted_of_perm 
     (@quotient.exact 
      (list α)
      (list.is_setoid' α) 
      _ 
      _ 
      (@congr_arg 
       (finset α)
       (multiset α) 
       _ 
       _ 
       finset.val 
       (eq.trans
        (eq.trans (to_finset_eq (sort_nodup has_le.le s)) (eq.trans (sort_to_finset has_le.le s) s_eq_l))
        (eq.symm (to_finset_eq l_nodup))
       )
      )
     )
     (sort_sorted has_le.le s) 
     l_sorted

section rank_equiv 

/-
 We now give our first version of the fact that any finite, linearly ordered 
 set of size n is order-isomorphic to (fin n). In this version, the type α has
 a decidable linear order and s is a finite subset of α that need not contain 
 all elements of α.  In order to talk about an order-equivalence we need to 
 convert s into a separate type by considering {a // a ∈ s}. The definition 
 (rank_equiv s) gives an equivalence from this type to (fin n), but it is not 
 initially packaged with any information about order-preserving properties.  
 Instead, we prove those properties as four separate lemmas after the 
 definition of rank_equiv.

 Note that we have arguments n and s_card : s.card = n, and we produce an
 equivalence with (fin n).  One might think that it would be more natural to
 just produce an equivalence with (fin s.card), and then use eq.mp to convert
 this to (fin n) if necessary.  Unfortunately, this leads to a lot of tedious 
 troubles with heterogenous equality.  As far as I can tell, the present 
 approach is the simplest way to avoid that.
-/

variables {s : finset α} {n : ℕ} (s_card : s.card = n)
include s_card

def rank_equiv : { a // a ∈ s } ≃ fin n := 
begin
 let l := s.sort has_le.le,
 have l_nodup : list.nodup l := finset.sort_nodup has_le.le s,
 have l_eq_s : l.to_finset = s := by simp[finset.sort_eq],
 have l_len : l.length = n := 
  ((@eq.subst (finset α) (λ t, t.card = l.length) _ _ l_eq_s
             (list.to_finset_card_of_nodup l_nodup)).symm).trans s_card,
 let mem_equiv : ∀ a : α, a ∈ s ↔ a ∈ l :=
  λ a, @eq.subst (finset α) (λ t, a ∈ t ↔ a ∈ l) _ _ l_eq_s
         (@list.mem_to_finset α _ a l),
 let to_fun : { a // a ∈ s } → fin n := 
 begin
  intro a,
  have a_in_l : a.val ∈ l := (mem_equiv a.val).mp a.property,
  let i : ℕ := list.index_of a.val l,
  have i_lt_n : i < n :=
   l_len.subst (list.index_of_lt_length.mpr a_in_l),
  exact ⟨i,i_lt_n⟩ 
 end,
 let inv_fun : fin n → { a // a ∈ s } := 
 begin
  intro i,
  have i_is_lt : i.val < l.length := @eq.subst ℕ (λ m, i.val < m) _ _ l_len.symm i.is_lt,
  let a := l.nth_le i.val i_is_lt,
  have a_in_s : a ∈ s := (mem_equiv a).mpr (l.nth_le_mem i.val i_is_lt),
  exact ⟨a,a_in_s⟩ 
 end,
 have left_inv : ∀ a, inv_fun (to_fun a) = a := 
 begin
  intro a,
  rcases a with ⟨a_val,a_in_s⟩,
  have a_in_l : a_val ∈ l := (mem_equiv a_val).mp a_in_s, 
  let i := list.index_of a_val l,
  have i_lt_len : i < l.length := list.index_of_lt_length.mpr a_in_l,
  have i_lt_n : i < n := l_len.subst i_lt_len,
  dsimp[inv_fun,to_fun],
  apply subtype.eq,dsimp[subtype.val],
  exact list.index_of_nth_le i_lt_len,
 end,
 have right_inv : ∀ i, to_fun (inv_fun i) = i := 
 begin
  intro i,
  rcases i with ⟨i_val,i_lt_n⟩,
  have i_lt_len : i_val < l.length := l_len.symm.subst i_lt_n,
  dsimp[inv_fun,to_fun],
  apply fin.eq_of_veq,dsimp[fin.val],
  exact list.nth_le_index_of l_nodup i_val i_lt_len,
 end,
 exact ⟨to_fun,inv_fun,left_inv,right_inv⟩, 
end

lemma seq_le (i1 i2 : fin n) :
 i1 ≤ i2 ↔ (((rank_equiv s_card).inv_fun i1).val ≤ ((rank_equiv s_card).inv_fun i2).val) := 
begin
 dsimp [rank_equiv, nth_le, has_le.le, fin.le],
 let l := s.sort has_le.le,
 have l_nodup : list.nodup l := finset.sort_nodup has_le.le s,
 have l_sorted : l.sorted has_le.le := sort_sorted has_le.le s,
 have l_eq_s : l.to_finset = s := by simp[finset.sort_eq],
 have l_len : l.length = n := 
  ((@eq.subst (finset α) (λ t, t.card = l.length) _ _ l_eq_s
             (list.to_finset_card_of_nodup l_nodup)).symm).trans s_card,
 have i1p : i1.val < l.length := by { rw[l_len], exact i1.is_lt },
 have i2p : i2.val < l.length := by { rw[l_len], exact i2.is_lt },
 exact list.sorted_nth_le l_nodup l_sorted i1p i2p
end

lemma seq_lt (i1 i2 : fin n) :
 i1 < i2 ↔ (((rank_equiv s_card).inv_fun i1).val < ((rank_equiv s_card).inv_fun i2).val) := 
begin
 dsimp [rank_equiv, nth_le, has_le.le, fin.le],
 let l := s.sort has_le.le,
 have l_nodup : list.nodup l := finset.sort_nodup has_le.le s,
 have l_sorted : l.sorted has_le.le := sort_sorted has_le.le s,
 have l_eq_s : l.to_finset = s := by simp[finset.sort_eq],
 have l_len : l.length = n := 
  ((@eq.subst (finset α) (λ t, t.card = l.length) _ _ l_eq_s
             (list.to_finset_card_of_nodup l_nodup)).symm).trans s_card,
 have i1p : i1.val < l.length := by { rw[l_len], exact i1.is_lt },
 have i2p : i2.val < l.length := by { rw[l_len], exact i2.is_lt },
 exact list.sorted_nth_lt l_nodup l_sorted i1p i2p
end

lemma rank_le (a1 a2 : {a // a ∈ s }) :
 a1.val ≤ a2.val ↔ (rank_equiv s_card).to_fun a1 ≤ (rank_equiv s_card).to_fun a2 := 
begin
 let f := rank_equiv s_card,
 let i1 := f.to_fun a1,
 let i2 := f.to_fun a2,
 let a1a := f.inv_fun i1,
 let a2a := f.inv_fun i2,
 let h := ((seq_le s_card) (f.to_fun a1) (f.to_fun a2)).symm,
 let e1 : (f.inv_fun i1).val = a1.val := congr_arg subtype.val (f.left_inv a1),
 let e2 : (f.inv_fun i2).val = a2.val := congr_arg subtype.val (f.left_inv a2),
 split,
 {intro h1,rw[← e1,← e2] at h1,exact h.mp h1,},
 {intro h2,let h3 := h.mpr h2,rw[e1,e2] at h3,exact h3}
end

lemma rank_lt (a1 a2 : {a // a ∈ s }) :
 a1.val < a2.val ↔ ((rank_equiv s_card).to_fun a1) < ((rank_equiv s_card).to_fun a2) := 
begin
 let f := rank_equiv s_card,
 let i1 := f.to_fun a1,
 let i2 := f.to_fun a2,
 let a1a := f.inv_fun i1,
 let a2a := f.inv_fun i2,
 let h := ((seq_lt s_card) (f.to_fun a1) (f.to_fun a2)).symm,
 let e1 : (f.inv_fun i1).val = a1.val := congr_arg subtype.val (f.left_inv a1),
 let e2 : (f.inv_fun i2).val = a2.val := congr_arg subtype.val (f.left_inv a2),
 split,
 {intro h1,rw[← e1,← e2] at h1,exact h.mp h1,},
 {intro h2,let h3 := h.mpr h2,rw[e1,e2] at h3,exact h3}
end

lemma rank_as_card (a : { x // x ∈ s}) :
 ((rank_equiv s_card).to_fun a).val = card (s.filter (λ x, x < a.val)) := 
begin
 let f := rank_equiv s_card,
 let u := s.filter (λ x, x < a.val),
 let ut := {x // x ∈ u},
 let k := f.to_fun a,
 have fi_k : f.inv_fun k = a := f.left_inv a,
 let g_to_fun : ut → fin k.val := 
 begin
  intro x,
  let x0 : { x // x ∈ s } := ⟨x.val,(mem_filter.mp x.property).left⟩,
  let x_lt_a : x0.val < a.val := (mem_filter.mp x.property).right,
  let i := f.to_fun x0,
  let i_lt_k : i < k := ((rank_lt s_card) x0 a).mp x_lt_a,
  let i_lt_k_val : i.val < k.val := 
  begin
   let h := i_lt_k,
   dsimp[has_lt.lt,fin.lt] at h,
   exact h,
  end,
  exact ⟨i.val,i_lt_k_val⟩,
 end,
 let g_inv_fun : fin k.val → ut := 
 begin
  intro i,
  let i0 : fin n := ⟨i.val,lt_trans i.is_lt k.is_lt⟩,
  have i0_lt_k : i0 < k := by { simp[has_lt.lt,fin.lt], exact i.is_lt,},
  let x0 := f.inv_fun i0,
  let x_lt_a := ((seq_lt s_card) i0 k).mp i0_lt_k,
  rw[fi_k] at x_lt_a,
  have x_in_u : x0.val ∈ u := 
  begin
   apply mem_filter.mpr,
   exact ⟨x0.property,x_lt_a⟩,
  end,
  exact ⟨x0.val,x_in_u⟩, 
 end,
 have g_left_inv : ∀ x, g_inv_fun (g_to_fun x) = x := 
 begin
  intro x,
  dsimp[g_to_fun,g_inv_fun],
  apply subtype.eq; simp[subtype.val],
  exact congr_arg subtype.val (f.left_inv _),
 end,
 have g_right_inv : ∀ i, g_to_fun (g_inv_fun i) = i := 
 begin
  intro i,
  dsimp[g_to_fun,g_inv_fun],
  apply fin.eq_of_veq; simp[fin.val],
  exact congr_arg fin.val (f.right_inv _),
 end,
 let g : ut ≃ fin k.val := ⟨g_to_fun,g_inv_fun,g_left_inv,g_right_inv⟩,
 let h0 := fintype.card_congr g, 
 let h1 := @finset.card_attach α u,
 let h2 := fintype.card_fin k.val,
 exact (h1.symm.trans (h0.trans h2)).symm,
end

end rank_equiv

end finset

namespace fintype
open finset fintype 

variables [linear_order α] [decidable_rel (@has_le.le α _)]
variables [fintype α] {n : ℕ} (α_card : card α = n)
include α_card

/-
 We now give our second version of the fact that any finite, linearly ordered 
 set of size n is order-isomorphic to (fin n). In this version we assume given
 an instance of (fintype α), which is essentially a proof that the whole type 
 α is finite. From this we build an equivalence from α to (fin n), and again 
 we prove the order properties as separate lemmas.
-/

def rank_equiv : α ≃ fin n := 
begin
 have h0 : finset.card (@elems α _) = n := α_card,
 let f := finset.rank_equiv h0,
 let to_fun : α → fin n := λ a, f.to_fun ⟨a,mem_univ a⟩,
 let inv_fun : fin n → α := λ i, (f.inv_fun i).val,
 have left_inv : ∀ a : α, inv_fun (to_fun a) = a := 
  λ a, congr_arg subtype.val (f.left_inv ⟨a,mem_univ a⟩),
 have right_inv : ∀ i : fin n, to_fun (inv_fun i) = i := 
 begin
  intro i,
  have e : f.inv_fun i = ⟨inv_fun i,mem_univ _⟩ := 
   by {apply subtype.eq,simp[inv_fun]},
  dsimp[inv_fun,to_fun],rw[← e],exact f.right_inv i,
 end,
 exact ⟨to_fun,inv_fun,left_inv,right_inv⟩,
end

lemma seq_le (i1 i2 : fin n) : 
 i1 ≤ i2 ↔ (rank_equiv α_card).inv_fun i1 ≤ (rank_equiv α_card).inv_fun i2 := 
  (seq_le α_card) i1 i2

lemma seq_lt (i1 i2 : fin n) : 
 i1 < i2 ↔ (rank_equiv α_card).inv_fun i1 < (rank_equiv α_card).inv_fun i2 := 
  (seq_lt α_card) i1 i2

lemma rank_le (a1 a2 : α) : 
 a1 ≤ a2 ↔ (rank_equiv α_card).to_fun a1 ≤ (rank_equiv α_card).to_fun a2 := 
  (rank_le α_card) ⟨a1,mem_univ a1⟩ ⟨a2,mem_univ a2⟩

lemma rank_lt (a1 a2 : α) : 
 a1 < a2 ↔ (rank_equiv α_card).to_fun a1 < (rank_equiv α_card).to_fun a2 := 
  (rank_lt α_card) ⟨a1,mem_univ a1⟩ ⟨a2,mem_univ a2⟩

end fintype

namespace fin 
/-
 The only strictly increasing self-map of (fin n) is the identity
-/
lemma rigid {n : ℕ} {f : fin n → fin n} 
 (f_mono : ∀ {i1 i2 : fin n}, i1 < i2 → (f i1) < (f i2)) :
  ∀ (i : fin n), f i = i := 
begin
 induction n with n0 ih,
 {intro i,exact fin.elim0 i},
 {
  let f0 : fin n0 → fin n0 := 
  begin
   intro i0,
   let h0 := ne_of_lt (lt_of_le_of_lt (fin.zero_le (f 0)) (f_mono (@fin.zero_lt_succ n0 i0))), 
   exact fin.pred (f i0.succ) h0.symm,
  end,
  have succ_f0 : ∀ (i0 : fin n0), (f0 i0).succ = f i0.succ := 
  begin
   intro i0,
   let h0 := ne_of_lt (lt_of_le_of_lt (fin.zero_le (f 0)) (f_mono (@fin.zero_lt_succ n0 i0))), 
   exact fin.succ_pred (f i0.succ) h0.symm,
  end,
  have f0_mono : ∀ {i1 i2 : fin n0}, i1 < i2 → (f0 i1) < (f0 i2) :=
  begin
   intros i1 i2 i1_lt_i2,
   let h0 := f_mono (fin.succ_lt_succ i1_lt_i2),
   rw[← (succ_f0 i1)] at h0,
   rw[← (succ_f0 i2)] at h0,
   exact fin.lt_of_succ_lt_succ h0,
  end,
  let f0_id := ih @f0_mono,
  have f_zero_a : ∀ (j : fin n0.succ), f 0 = j → j = 0 := 
  begin
   intros j e, cases j, cases j_val with j0_val,
   {refl},
   {
     exfalso,
     have j0_is_lt : j0_val < n0 := nat.lt_of_succ_lt_succ j_is_lt,
     let j0 : fin n0 := ⟨j0_val,j0_is_lt⟩,
     let j := j0.succ,
     have h0 : f j = j := (succ_f0 j0).symm.trans (congr_arg fin.succ (f0_id j0)), 
     have h1 : f 0 < f j := f_mono (@fin.zero_lt_succ n0 j0),
     have h2 : j < f j := @eq.subst (fin n0.succ) (λ k, k < f j) _ _ e h1,
     exact (ne_of_lt h2) h0.symm,
   }
  end,
  have f_zero : f 0 = 0 := f_zero_a (f 0) rfl,
  intro i, cases i, cases i_val with i0_val,
  {exact f_zero,},
  {
   have i0_is_lt : i0_val < n0 := nat.lt_of_succ_lt_succ i_is_lt,
   let h0 := congr_arg fin.succ (f0_id ⟨i0_val,i0_is_lt⟩),
   let h1 := succ_f0 ⟨i0_val,i0_is_lt⟩,
   let h2 := h1.symm.trans h0,
   exact h2,
  }
 }
end

end fin

==> anc/subdiv.lean <==
/-
Copyright (c) 2019 Neil Strickland. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Neil Strickland

Given a poset `P`, we define `subdiv P` to be the poset of 
finite nonempty chains `s ⊆ P`.  Any such `s` has a largest 
element, and the map `max : (subdiv P) → P` is a morphism 
of posets.  There is an approach to the homotopy theory of
finite complexes based on finite posets, and the above map
`max` plays a key role in this. 
-/

import data.list.sort
import basic sort_rank

universes uP uQ uR uS

variables (P : Type uP) [partial_order P] [decidable_eq P]
variables (Q : Type uQ) [partial_order Q] [decidable_eq Q]
variables (R : Type uR) [partial_order R] [decidable_eq R]
variables (S : Type uS) [partial_order S] [decidable_eq S]

variable [decidable_rel (has_le.le : P → P → Prop)]
variable [decidable_rel (has_le.le : Q → Q → Prop)]
variable [decidable_rel (has_le.le : R → R → Prop)]
variable [decidable_rel (has_le.le : S → S → Prop)]

namespace poset 
open poset

variable {P}

/-- Definition of chains 
  LaTeX: defn-subdiv
-/
def is_chain (s : finset P) : Prop := 
 ∀ (p ∈ s) (q ∈ s), (p ≤ q ∨ q ≤ p)

instance decidable_is_chain (s : finset P) : decidable (is_chain s) := 
by { unfold is_chain, apply_instance }

/-- Definition of simplices as nonempty chains 
  LaTeX: defn-subdiv
-/
def is_simplex (s : finset P) : Prop := s ≠ ∅ ∧ (is_chain s)

instance decidable_is_simplex (s : finset P) : decidable (is_simplex s) := 
by { unfold is_simplex, apply_instance }

variable (P)

/-- Definition of subdiv P as a type 
  LaTeX: defn-subdiv
-/
def subdiv := {s : finset P // is_simplex s}

/-- Vertices as 0-simplices -/
variable {P}
def vertex (p : P) : subdiv P := ⟨ 
finset.singleton p,
begin
  split,
  {exact finset.ne_empty_of_mem (finset.mem_singleton_self p)},
  {intros x hx y hy,
   rw [finset.mem_singleton.mp hx, finset.mem_singleton.mp hy],
   left, exact le_refl p }
end⟩ 
variable (P)

namespace subdiv

instance : decidable_eq (subdiv P) := 
  by { unfold subdiv, apply_instance }

/-- Definition of the partial order on subdiv P 
  LaTeX: defn-subdiv
-/
instance : partial_order (subdiv P) := 
{ le := λ s t, s.val ⊆ t.val,
  le_refl := λ s, (le_refl s.val),
  le_antisymm := λ s t hst hts, subtype.eq (le_antisymm hst hts),
  le_trans := λ s t u (hst : s.val ⊆ t.val) (htu : t.val ⊆ u.val) p hs, 
                (htu (hst hs)) }

instance decidable_le : decidable_rel
 (has_le.le : (subdiv P) → (subdiv P) → Prop) := 
  λ s t, by { apply_instance }

variable {P}

/-- Definition of the dimension of a simplex, as one less than 
  the cardinality.  We use the predecessor operation on 
  natural numbers, which sends zero to zero.  Because of this,
  we need a small argument to show that the cardinality is 
  strictly positive and thus equal to one more than the dimension.

  LaTeX: defn-subdiv
-/
def dim (s : subdiv P) : ℕ := s.val.card.pred

lemma card_eq (s : subdiv P) : s.val.card = s.dim.succ := 
begin 
  by_cases h : s.val.card = 0,
  { exact (s.property.left (finset.card_eq_zero.mp h)).elim },
  { replace h := nat.pos_of_ne_zero h,
    exact (nat.succ_pred_eq_of_pos h).symm }
end

/-- The dimension function dim : subdiv P → ℕ is monotone. -/
lemma dim_mono : monotone (dim : (subdiv P) → ℕ) := 
begin
  intros s t hst,
  let h := finset.card_le_of_subset hst,
  rw[card_eq,card_eq] at h,
  exact nat.le_of_succ_le_succ h
end

/-- If we have simplices s ≤ t with dim s ≥ dim t then s = t. -/
lemma eq_of_le_of_dim_ge (s t : subdiv P)
 (hst : s ≤ t) (hd : s.dim ≥ t.dim) : s = t := 
begin
  let hc := nat.succ_le_succ hd,
  rw [← card_eq, ← card_eq] at hc,
  exact subtype.eq (finset.eq_of_subset_of_card_le hst hc)
end

/-- This allows us to treat a simplex as a type in its own right. -/
instance : has_coe_to_sort (subdiv P) := 
  ⟨_,λ s, {p : P // p ∈ s.val}⟩

section els

variable (s : subdiv P)

instance els_decidable_eq : decidable_eq s := by { apply_instance }
instance els_fintype : fintype s           := by { apply_instance }

lemma card_eq' : fintype.card s = s.dim.succ := 
 (fintype.card_coe s.val).trans s.card_eq

/-- If s is a simplex, we can treat it as a linearly ordered set. -/
instance els_order : decidable_linear_order s := 
{ le := λ p q,p.val ≤ q.val,
  le_refl := λ p, ((le_refl (p.val : P)) : p.val ≤ p.val),
  le_antisymm := λ p q (hpq : p.val ≤ q.val) (hqp : q.val ≤ p.val),
                 subtype.eq (le_antisymm hpq hqp),
  le_trans := λ p q r (hpq : p.val ≤ q.val) (hqr : q.val ≤ r.val), 
                 le_trans hpq hqr,
  le_total := λ p q,s.property.right p.val p.property q.val q.property,
  lt := λ p q,p.val < q.val,
  lt_iff_le_not_le := λ p q, 
  begin 
    change p.val < q.val ↔ p.val ≤ q.val ∧ ¬ q.val ≤ p.val,
    apply lt_iff_le_not_le, 
  end,
  decidable_le := λ p q, by { apply_instance } }

variable {s}

/-- The inclusion of a simplex in the full poset P. -/
def inc : s → P := λ p, p.val

/-- The inclusion map is injective. -/
lemma inc_inj (p₀ p₁ : s) : (inc p₀) = (inc p₁) → p₀ = p₁ := subtype.eq

/-- The inclusion map is monotone. -/
lemma inc_mono : monotone (inc : s → P) := λ p₀ p₁ hp, hp

variable (s)
variables {d : ℕ} (e : s.dim = d)

/-- If dim s = d, then we have a canonical bijection from s 
  to the set  fin d.succ = { 0,1,...,d }.  We define 
  rank_equiv s to be a package consisting of this bijection
  and its inverse.  We define seq s and rank s to be 
  auxiliary functions defined in terms of rank_equiv s,
  and we prove some lemmas about the behaviour of these.
-/

def rank_equiv : s ≃ fin d.succ := 
 fintype.rank_equiv (s.card_eq'.trans (congr_arg nat.succ e))

def seq : (fin d.succ) → P := λ i, inc ((rank_equiv s e).inv_fun i)

def rank (p : P) (hp : p ∈ s.val) : fin d.succ := 
 (rank_equiv s e).to_fun ⟨p,hp⟩

lemma seq_mem (i : fin d.succ) : seq s e i ∈ s.val := 
  ((rank_equiv s e).inv_fun i).property

lemma seq_rank (p : P) (hp : p ∈ s.val) : 
 seq s e (rank s e p hp) = p := 
  congr_arg inc ((rank_equiv s e).left_inv ⟨p,hp⟩)

lemma seq_eq (i : fin d.succ) :
 ((rank_equiv s e).inv_fun i) = ⟨seq s e i,seq_mem s e i⟩ := 
  by { apply subtype.eq, refl }

lemma rank_seq (i : fin d.succ) : 
 rank s e (seq s e i) (seq_mem s e i) = i := 
begin
  dsimp [rank], 
  rw [← seq_eq, (rank_equiv s e).right_inv]
end

lemma seq_le (i₀ i₁ : fin d.succ) :
 i₀ ≤ i₁ ↔ seq s e i₀ ≤ seq s e i₁ := 
  fintype.seq_le (s.card_eq'.trans (congr_arg nat.succ e)) i₀ i₁

lemma seq_lt (i₀ i₁ : fin d.succ) :
 i₀ < i₁ ↔ seq s e i₀ < seq s e i₁ := 
  fintype.seq_lt (s.card_eq'.trans (congr_arg nat.succ e)) i₀ i₁


variables {P Q}

def map (f : poset.hom P Q) : (poset.hom (subdiv P) (subdiv Q)) := 
begin
  let sf : subdiv P → subdiv Q := λ s, 
  begin
    let t0 : finset Q := s.val.image f.val,
    have : is_simplex t0 := 
    begin 
      split,
      { rcases finset.exists_mem_of_ne_empty s.property.1 
          with ⟨p,p_in_s⟩, 
        exact finset.ne_empty_of_mem
         (finset.mem_image_of_mem f.val p_in_s) },
      { intros q₀ hq₀ q₁ hq₁, 
        rcases finset.mem_image.mp hq₀ with ⟨p₀,hp₀,hfp₀⟩,
        rcases finset.mem_image.mp hq₁ with ⟨p₁,hp₁,hfp₁⟩,
        rw [← hfp₀, ← hfp₁],
        rcases s.property.2 p₀ hp₀ p₁ hp₁ with h₀₁ | h₁₀,
        { left,  exact f.property h₀₁ },
        { right, exact f.property h₁₀ } }
    end,
    exact ⟨t0,this⟩
  end,
  have : monotone sf := λ s₀ s₁ hs, 
  begin
    change s₀.val.image f.val ⊆ s₁.val.image f.val, 
    intros q hq, 
    rcases finset.mem_image.mp hq with ⟨p,hp,hfp⟩,
    exact finset.mem_image.mpr ⟨p,hs hp,hfp⟩
  end,
  exact ⟨sf, this⟩
end

lemma map_val (f : poset.hom P Q) (s : subdiv P) : 
 ((subdiv.map f).val s).val = s.val.image f.val := rfl

section interleave 

variables [fintype P] {f g : poset.hom P Q} (hfg : f ≤ g)
include hfg

def interleave :
 ∀ (r : fin_ranking P) (m : ℕ), hom (subdiv P) (subdiv Q) 
| ⟨n,r,r_mono⟩ m := 
  ⟨ λ (σ : subdiv P), 
    ⟨ ((σ.val.filter (λ p, 2 * (r p).val < m)).image f) ∪  
      ((σ.val.filter (λ p, 2 * (r p).val + 1 ≥ m)).image g),  
      begin 
        split,
        { rcases finset.exists_mem_of_ne_empty σ.property.1
            with ⟨p, p_in_σ⟩,
          by_cases h : 2 * (r p).val < m,
          { apply @finset.ne_empty_of_mem Q (f p),
            apply finset.mem_union_left,
            apply finset.mem_image_of_mem,
            rw [finset.mem_filter],
            exact ⟨p_in_σ, h⟩ },
          { replace h := le_trans (le_of_not_gt h) (nat.le_succ _), 
            apply @finset.ne_empty_of_mem Q (g p),
            apply finset.mem_union_right,
            apply finset.mem_image_of_mem,
            rw [finset.mem_filter],
            exact ⟨p_in_σ, h⟩ } },
        { intros q₀ h₀ q₁ h₁,
          rcases finset.mem_union.mp h₀ with h₀ | h₀;
          rcases finset.mem_union.mp h₁ with h₁ | h₁;
          rcases finset.mem_image.mp h₀ with ⟨p₀,hf₀,he₀⟩;
          rcases finset.mem_image.mp h₁ with ⟨p₁,hf₁,he₁⟩;
          rw [finset.mem_filter] at hf₀ hf₁; 
          rw [← he₀, ← he₁];
          let r₀ := (r p₀).val ; let r₁ := (r p₁).val ; 
          rcases σ.property.right p₀ hf₀.1 p₁ hf₁.1 with hpp | hpp;
          let hfpp := f.property hpp;
          let hgpp := g.property hpp,
          { left , exact hfpp },
          { right, exact hfpp },
          { left , exact le_trans hfpp (hfg p₁) },
          { by_cases hrr : r₀ = r₁, 
            { rw [r.injective (fin.eq_of_veq hrr)],
              left, exact hfg p₁ },
            { exfalso, 
              change r₀ ≠ r₁ at hrr,
              replace hrr : r₁ < r₀ := lt_of_le_of_ne (r_mono hpp) hrr.symm, 
              change r₁ + 1 ≤ r₀ at hrr,
              have := calc
                2 * r₁ + 2 = 2 * (r₁ + 1) : by rw [mul_add, mul_one]
                ... ≤ 2 * r₀ : nat.mul_le_mul_left 2 hrr
                ... < m : hf₀.2
                ... ≤ 2 * r₁ + 1 : hf₁.2 
                ... < 2 * r₁ + 2 : nat.lt_succ_self _, 
              exact lt_irrefl _ this } }, 
          { by_cases hrr : r₀ = r₁, 
            { rw [r.injective (fin.eq_of_veq hrr)],
              right, exact hfg p₁ },
            { exfalso, 
              change r₀ ≠ r₁ at hrr,
              replace hrr : r₀ < r₁ := lt_of_le_of_ne (r_mono hpp) hrr, 
              change r₀ + 1 ≤ r₁ at hrr,
              have := calc
                2 * r₁ < m : hf₁.2 
                ... ≤ 2 * r₀ + 1 : hf₀.2 
                ... < 2 * r₀ + 2 : nat.lt_succ_self _
                ... = 2 * (r₀ + 1) : by rw [mul_add, mul_one]
                ... ≤ 2 * r₁ : nat.mul_le_mul_left 2 hrr,
              exact lt_irrefl _ this } }, 
          { right, exact le_trans hfpp (hfg p₀) },
          { left , exact hgpp },
          { right, exact hgpp } }
      end ⟩,
      begin 
        intros σ₀ σ₁ h_le q hq,
        rw [finset.mem_union] at hq ⊢, 
        rcases hq with hq | hq;
        rcases finset.mem_image.mp hq with ⟨p,hm,he⟩;
        rw [← he];
        rw [finset.mem_filter] at hm;
        replace hm := and.intro (h_le hm.1) hm.2,
        { left , apply finset.mem_image_of_mem, 
          rw [finset.mem_filter], exact hm },
        { right, apply finset.mem_image_of_mem, 
          rw [finset.mem_filter], exact hm }
      end ⟩ 

lemma interleave_start :
 ∀ (r : fin_ranking P), interleave hfg r 0 = subdiv.map g 
| ⟨n,r,r_mono⟩ := 
begin
  ext σ,
  apply subtype.eq,
  change _ ∪ _ = σ.val.image g.val,
  ext q,
  have : σ.val.filter (λ (p : P), 2 * (r p).val < 0) = ∅ := 
  begin
    ext p, rw [finset.mem_filter],
    simp [nat.not_lt_zero, finset.not_mem_empty] 
  end,
  rw [this, finset.image_empty],
  have : σ.val.filter (λ (p : P), 2 * (r p).val + 1 ≥ 0) = σ.val := 
  begin
    ext p, rw [finset.mem_filter], 
    have : _ ≥ 0 := nat.zero_le (2 * (r p).val + 1),
    simp only [this, and_true]
  end,
  rw [this, finset.mem_union],
  have : (g : P → Q) = g.val := rfl, rw [this], 
  simp [finset.not_mem_empty],
end

lemma interleave_end :
 ∀ (r : fin_ranking P) (m : ℕ) (hm : m ≥ 2 * r.card), 
  interleave hfg r m = subdiv.map f 
| ⟨n,r,r_mono⟩ m hm := 
begin
  change m ≥ 2 * n at hm,
  ext σ,
  apply subtype.eq,
  change _ ∪ _ = σ.val.image f.val,
  ext q,
  have : σ.val.filter (λ (p : P), 2 * (r p).val < m) = σ.val := 
  begin
    ext p, rw [finset.mem_filter], 
    have := calc
      2 * (r p).val < 2 * n :
        nat.mul_lt_mul_of_pos_left (r p).is_lt (dec_trivial : 2 > 0)
      ... ≤ m : hm,
    simp [this]
  end,
  rw [this],
  have : σ.val.filter (λ (p : P), 2 * (r p).val + 1 ≥ m) = ∅ := 
  begin
    ext p, rw [finset.mem_filter],
    have := calc 
      2 * (r p).val + 1 < 2 * (r p).val + 2 : nat.lt_succ_self _
      ... = 2 * ((r p).val + 1) : by rw [mul_add, mul_one]
      ... ≤ 2 * n : nat.mul_le_mul_left 2 (r p).is_lt
      ... ≤ m : hm,
    have : ¬ (_ ≥ m) := not_le_of_gt this,
    simp only [this, finset.not_mem_empty, and_false]
  end,
  rw [this, finset.image_empty, finset.union_empty],
  have : (f : P → Q) = f.val := rfl, rw [this]
end

lemma interleave_even_step : 
 ∀ (r : fin_ranking P) (k : ℕ), 
  interleave hfg r (2 * k) ≤ interleave hfg r (2 * k + 1)
| ⟨n,r,r_mono⟩ k := 
begin
  intros σ q h,
  change q ∈ _ ∪ _ at h,
  change q ∈ _ ∪ _, 
  rw [finset.mem_union] at h ⊢,  
  rcases h with h | h;
  rcases finset.mem_image.mp h with ⟨p,hf,he⟩; 
  rw [finset.mem_filter] at hf;
  rw [← he],
  { left, 
    apply finset.mem_image_of_mem, 
    rw [finset.mem_filter],
    exact ⟨hf.1, lt_trans hf.2 (nat.lt_succ_self _)⟩ },
  { right,
    apply finset.mem_image_of_mem,
    rw [finset.mem_filter],
    rcases le_or_gt k (r p).val with hk | hk,
    { exact ⟨hf.1, nat.succ_le_succ (nat.mul_le_mul_left 2 hk)⟩ },
    { exfalso, 
      have := calc
        2 * (r p).val + 2 = 2 * ((r p).val + 1) : by rw [mul_add, mul_one]
        ... ≤ 2 * k : nat.mul_le_mul_left 2 hk
        ... ≤ 2 * (r p).val + 1 : hf.2
        ... < 2 * (r p).val + 2 : nat.lt_succ_self _,
      exact lt_irrefl _ this } }
end

lemma interleave_odd_step : 
 ∀ (r : fin_ranking P) (k : ℕ), 
  interleave hfg r (2 * k + 2) ≤ interleave hfg r (2 * k + 1)
| ⟨n,r,r_mono⟩ k := 
begin
  intros σ q h,
  change q ∈ _ ∪ _ at h,
  change q ∈ _ ∪ _, 
  rw [finset.mem_union] at h ⊢,  
  rcases h with h | h;
  rcases finset.mem_image.mp h with ⟨p,hf,he⟩; 
  rw [finset.mem_filter] at hf;
  rw [← he],
  { left, 
    apply finset.mem_image_of_mem, 
    rw [finset.mem_filter],
    rcases le_or_gt (r p).val k with hk | hk,
    { have := calc
       2 * (r p).val ≤ 2 * k : nat.mul_le_mul_left 2 hk
       ... < 2 * k + 1 : nat.lt_succ_self _,
      exact ⟨hf.1, this⟩ },
    { exfalso, 
      have := calc
        2 * k + 2 = 2 * (k + 1) : by rw [mul_add, mul_one]
        ... ≤ 2 * (r p).val : nat.mul_le_mul_left 2 hk
        ... < 2 * k + 2 : hf.2,
      exact lt_irrefl _ this } },
  { right,
    apply finset.mem_image_of_mem,
    rw [finset.mem_filter],
    exact ⟨hf.1, le_trans (le_of_lt (nat.lt_succ_self (2 * k + 1))) hf.2⟩ }
end

lemma interleave_component (r : fin_ranking P) (m : ℕ) : 
  component (interleave hfg r m) = component (interleave hfg r 0) := 
zigzag (interleave hfg r) 
  (interleave_even_step hfg r)
  (interleave_odd_step hfg r) m

end interleave 

def subdiv.mapₕ [fintype P] :
  π₀ (hom P Q) → π₀ (hom (subdiv P) (subdiv Q)) := 
π₀.lift (λ f, component (subdiv.map f))
begin
  intros f g hfg,
  rcases exists_fin_ranking P with ⟨r⟩,
  let n := r.card,
  let c := interleave hfg r,
  have : c 0 = subdiv.map g := interleave_start hfg r,
  rw [← this],
  have : c (2 * n) = subdiv.map f := interleave_end hfg r (2 * n) (le_refl _),
  rw [← this],
  apply interleave_component
end

/-- For a simplex s, we define max s to be the largest element. -/

def max₀ : P := seq s rfl (fin.last s.dim)

lemma max₀_mem : s.max₀ ∈ s.val := seq_mem s rfl (fin.last s.dim)

lemma le_max₀ (p : P) (hp : p ∈ s.val) : p ≤ s.max₀ := 
begin
  rw [← seq_rank s rfl p hp],
  apply (seq_le s rfl (rank s rfl p hp) (fin.last s.dim)).mp,
  apply fin.le_last
end

end els

/-- The function max : subdiv P → P is monotone. -/
lemma max₀_mono : monotone (max₀ : subdiv P → P) := 
  λ s t hst, t.le_max₀ s.max₀ (hst s.max₀_mem)

variable (P)

def max : hom (subdiv P) P := ⟨max₀,max₀_mono⟩

lemma max_mem (s : subdiv P) : max P s ∈ s.val := max₀_mem s

lemma le_max (s : subdiv P) (p : P) (hp : p ∈ s.val) : p ≤ max P s := 
le_max₀ s p hp

lemma max_cofinal : cofinalₕ (max P) := 
begin
  intro p,
  let C := comma (max P) p,
  let c : C := ⟨vertex p,le_refl _⟩, 
  let T := punit.{uP + 1},
  let f : hom C T := const C punit.star, 
  let g : hom T C := const T c,
  have hfg : comp f g = id T := 
  by { ext t, rcases t, refl },
  let m₀ : C → C := λ x, 
  begin
    let τ₀ := x.val.val ∪ finset.singleton p,
    have h₀ : τ₀ ≠ ∅ := 
      finset.ne_empty_of_mem
       (finset.mem_union_right _ (finset.mem_singleton_self p)),
    have h₁ : is_chain τ₀ := λ a ha b hb, 
    begin
      rcases finset.mem_union.mp ha with hax | hap;
      rcases finset.mem_union.mp hb with hbx | hbp,
      { exact x.val.property.2 a hax b hbx },
      { left, 
        rw [finset.mem_singleton.mp hbp],
        exact le_trans (le_max P x.val a hax) x.property },
      { right,
        rw [finset.mem_singleton.mp hap],
        exact le_trans (le_max P x.val b hbx) x.property },
      { left, 
        rw [finset.mem_singleton.mp hbp],
        rw [finset.mem_singleton.mp hap] }
    end,
    let τ : subdiv P := ⟨τ₀,⟨h₀,h₁⟩⟩,
    have h₂ : max P τ ≤ p := 
    begin
      rcases finset.mem_union.mp (max_mem P τ) with h | h,
      { exact le_trans (le_max P x.val _ h) x.property },
      { rw [finset.mem_singleton.mp h] } 
    end,
    exact ⟨τ,h₂⟩
  end,
  have m₀_mono : monotone m₀ := λ x₀ x₁ h,
  begin
    change x₀.val.val ⊆ x₁.val.val at h,
    change x₀.val.val ∪ finset.singleton p ⊆ x₁.val.val ∪ finset.singleton p,
    intros a ha,
    rcases finset.mem_union.mp ha with hax | hap,
    { exact finset.mem_union_left _ (h hax) },
    { exact finset.mem_union_right _ hap }
  end,
  let m : hom C C := ⟨m₀,m₀_mono⟩,
  have hm₀ : comp g f ≤ m := λ x a ha, 
  begin
    change a ∈ finset.singleton p at ha,
    change a ∈ x.val.val ∪ finset.singleton p,
    exact finset.mem_union_right _ ha
  end,
  have hm₁ : id C ≤ m := λ x a ha,
  begin
    change a ∈ x.val.val at ha,
    change a ∈ x.val.val ∪ finset.singleton p,
    exact finset.mem_union_left _ ha
  end,
  let hgf := (π₀.sound hm₀).trans (π₀.sound hm₁).symm,
  have e : equivₕ C T := 
  { to_fun := component f,
    inv_fun := component g,
    left_inv := hgf,
    right_inv := congr_arg component hfg },
  exact ⟨e⟩ 
end

end subdiv

end poset

==> anc/upper.lean <==
/-
Copyright (c) 2019 Neil Strickland. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Neil Strickland

Given a finite poset `P`, we define `upper P` to be the set of
subsets `U ⊆ P` that are closed upwards.  We order this by 
*reverse* inclusion, to ensure that the map 
`u : p ↦ {x : p ≤ x}` is a morphism of posets.  We prove that
`upper P` is a bounded distributive lattice with this order.
-/

import basic

universes uP uQ uR uS

variables (P : Type uP) [decidable_eq P] [fintype P]
variables [partial_order P] [decidable_rel (has_le.le : P → P → Prop)]

namespace poset

variable {P}
def is_upper : finset P → Prop := 
 λ (U : finset P), ∀ (p₀ p₁ : P), (p₀ ≤ p₁) → (p₀ ∈ U) → (p₁ ∈ U) 
variable (P)

instance is_upper_decidable (U : finset P) : decidable (is_upper U) := 
  by { dsimp[is_upper], apply_instance }

lemma is_upper_empty : is_upper (@finset.empty P) := 
 λ p₀ p₁ hp hU, (finset.not_mem_empty p₀ hU).elim

lemma is_upper_univ : is_upper (@finset.univ P _) := 
  λ p₀ p₁ hp hU, (finset.mem_univ p₁)

variable {P}

lemma is_upper_union (U V : finset P) (hU : is_upper U) (hV : is_upper V) : 
  is_upper (U ∪ V) := 
   λ p₀ p₁ hp hpUV,
  begin
   rcases (finset.mem_union.mp hpUV) with hpU | hpV,
   {exact finset.mem_union_left  V (hU p₀ p₁ hp hpU)},
   {exact finset.mem_union_right U (hV p₀ p₁ hp hpV)},
  end

lemma is_upper_inter (U V : finset P) (hU : is_upper U) (hV : is_upper V) : 
  is_upper (U ∩ V) := 
   λ p₀ p₁ hp hpUV,
  begin
   replace hpUV := finset.mem_inter.mp  hpUV,
   apply finset.mem_inter.mpr,
   split,
   {exact (hU p₀ p₁ hp hpUV.left)},
   {exact (hV p₀ p₁ hp hpUV.right)},
  end

def distrib (U V W : finset P) : 
 U ∩ (V ∪ W) ⊆ (U ∩ V) ∪ (U ∩ W) := 
begin 
 intros A h,
 rw[finset.mem_inter,finset.mem_union] at h,
 rw[finset.mem_union,finset.mem_inter,finset.mem_inter],
 rcases h with ⟨hU,hV | hW⟩,
 exact or.inl ⟨hU,hV⟩,
 exact or.inr ⟨hU,hW⟩
end

variable (P)

def upper := { U : finset P // is_upper U }

namespace upper 

instance : fintype (upper P) := 
by {dsimp [upper], apply_instance}

/-- To print an upper set, ignore the upperness property and 
  just print the underlying set.
-/
instance [has_repr P] : has_repr (upper P) := ⟨λ U, repr U.val⟩ 

variable {P}
def els (U : upper P) : Type* := {p // p ∈ U.val}
variable (P)

instance els_order (U : upper P) : partial_order U.els := 
by { unfold els, apply_instance }

instance : has_mem P (upper P) := ⟨λ p  U, p ∈ U.val⟩ 

/-- Two upper sets are equal iff they have the same elements. -/
@[extensionality] lemma ext (U₀ U₁ : upper P) : 
  (∀ (p : P), p ∈ U₀ ↔ p ∈ U₁) → U₀ = U₁ := 
begin
  intro h, 
  apply subtype.eq,
  ext p,
  exact h p
end

/-- upper P has a natural structure as a bounded distributive lattice. 
-/
instance bdl : lattice.bounded_distrib_lattice (upper P) := {
  le := λ U V, V.val ⊆ U.val,
  le_refl := λ U, le_refl U.val,
  le_antisymm := λ U V (h0 : V.val ⊆ U.val) (h1 : U.val ⊆ V.val),
                   begin apply subtype.eq, exact le_antisymm h1 h0, end,
  le_trans := λ U V W (h0 : V.val ⊆ U.val) (h1 : W.val ⊆ V.val), 
                 @le_trans (finset P) _ W.val V.val U.val h1 h0,
  bot := ⟨finset.univ,is_upper_univ P⟩,
  top := ⟨finset.empty,is_upper_empty P⟩,
  inf := λ U V, ⟨U.val ∪ V.val,
                is_upper_union U.val V.val U.property V.property⟩,
  sup := λ U V, ⟨U.val ∩ V.val,
                is_upper_inter U.val V.val U.property V.property⟩,
  bot_le := λ U,finset.subset_univ U.val,
  le_top := λ U,finset.empty_subset U.val,
  le_sup_left  := λ U V,finset.inter_subset_left  U.val V.val,
  le_sup_right := λ U V,finset.inter_subset_right U.val V.val,
  sup_le := λ U V W 
             (U_le_W : W.val ⊆ U.val) 
             (V_le_W : W.val ⊆ V.val), 
             finset.subset_inter U_le_W V_le_W,
  inf_le_left  := λ U V,finset.subset_union_left  U.val V.val,
  inf_le_right := λ U V,finset.subset_union_right U.val V.val,
  le_inf := λ U V W 
             (U_le_V : V.val ⊆ U.val) 
             (U_le_W : W.val ⊆ U.val), 
             finset.union_subset U_le_V U_le_W,
  le_sup_inf := λ U V W A h,
    distrib U.val V.val W.val h,
}

variable {P}

lemma mem_bot (p : P) : p ∈ (⊥ : upper P) := finset.mem_univ p 

lemma not_mem_top (p : P) : p ∉ (⊤ : upper P) := finset.not_mem_empty p

lemma mem_inf {U V : upper P} (p : P) : p ∈ U ⊓ V ↔ (p ∈ U ∨ p ∈ V) := 
  finset.mem_union

lemma mem_sup {U V : upper P} (p : P) : p ∈ U ⊔ V ↔ (p ∈ U ∧ p ∈ V) := 
  finset.mem_inter

/-
 We embed `P` in `upper P` using the map `u : A ↦ { B : A ⊆ B }` 
-/

def u : poset.hom P (upper P) := 
 ⟨λ p, ⟨finset.univ.filter (λ q, p ≤ q),
  begin intros q r hqr hpq,
   replace hpq := (finset.mem_filter.mp hpq).right,
   exact finset.mem_filter.mpr ⟨finset.mem_univ r,le_trans hpq hqr⟩,
  end
 ⟩, λ p₀ p₁ h q q_in_up₀, 
  begin 
   have : p₀ ≤ q := le_trans h (finset.mem_filter.mp q_in_up₀).right, 
   exact finset.mem_filter.mpr ⟨finset.mem_univ q, this⟩
  end⟩

lemma mem_u (p q : P) : p ∈ (@u P _ _ _ _ q) ↔ q ≤ p :=
begin
  change p ∈ finset.filter _ _ ↔ q ≤ p, 
  simp [finset.mem_filter, finset.mem_univ]
end

end upper

end poset
